Adaptive space-time finite element methods for non-autonomous parabolic problems with distributional sources

We consider locally stabilized, conforming finite element schemes on completely unstructured simplicial space-time meshes for the numerical solution of parabolic initial-boundary value problems with variable, possibly discontinuous in space and time, coefficients. Distributional sources are also admitted. Discontinuous coefficients, non-smooth boundaries, changing boundary conditions, non-smooth or incompatible initial conditions, and non-smooth right-hand sides can lead to non-smooth solutions. We present new a priori and a posteriori error estimates for low-regularity solutions. In order to avoid reduced convergence rates appearing in the case of uniform mesh refinement, we also consider adaptive refinement procedures based on residual a posteriori error indicators and functional a posteriori error estimators. The huge system of space-time finite element equations is then solved by means of GMRES preconditioned by space-time algebraic multigrid. In particular, in the 4d space-time case that is 3d in space, simultaneous space-time parallelization can considerably reduce the computational time. We present and discuss numerical results for several examples possessing different regularity features.

==> anc/circular_arc_scan_3d_errors_o1_ref-5_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
665,0,1.6464544696534,20011.44503893603,0,0.6450912192080179,6860.7124840283,0,3752.085722833634,1.050065094872378,-nan,21013.31993334375,10,2.722652179637346,21013.31993334375,317603.663423221,0.0004054959863424301,0.001750555995386094,0.01315178402001038,0.002156051981728524,155.95271803,12154.2656707347,10635.25944819282,32,10,4.722962070891395e-05
731,0.1418531358151842,1.492270922140064,18137.45724040259,0.5810564709333057,0.4312267601349621,4586.208475038936,0.5201678925398425,2616.294411770688,0.4668252016962395,92855.89946452012,8467.022134507859,10,0.2594655618046318,8467.022134507859,230473.4447421154,0.0005241600447334349,0.001030065992381424,0.01192945794900879,0.001554226037114859,201.930009336,12154.2656707347,10635.25944819282,32,9,0.0001231113028530389
786,0.3377974794591902,1.180756928920679,14351.23340666274,-0.2462382681299807,0.5114825342406593,5439.749454868581,0.4810784000846861,1874.422914923468,1.211414472730673,78033.04298405739,17385.29185036717,10,2.103019446312919,17385.29185036717,233963.0601310474,0.0004818369634449482,0.001417599967680871,0.01326223299838603,0.00189943693112582,266.142140982,12154.2656707347,10635.25944819282,32,10,1.635949937950122e-05
831,0.03636242027929602,1.151368447074389,13994.03799064336,0.1480166106752167,0.461608044415838,4909.321315735353,-0.2391509053338836,2212.377234440283,0.5650637254970822,72457.45269222763,7907.523241740641,10,0.492345846789344,7907.523241740641,223610.4484443183,0.000498567009344697,0.001730414980556816,0.01344301499193534,0.002228981989901513,344.680565057,12154.2656707347,10635.25944819282,32,10,2.751392655303775e-05
969,0.2822429211982017,0.9467836254245593,11507.45971611146,0.1692238060032622,0.4105177378332094,4365.962649941384,-0.2140242787434973,2566.178775061673,0.5375405679087832,78518.69232413593,6185.726430986001,4,0.08901983009885869,6185.726430986001,189152.410950972,0.0004835500149056315,0.002591406984720379,0.01494913798524067,0.003074956999626011,462.019844892,12154.2656707347,10635.25944819282,32,10,5.94483670902576e-05
1165,0.2022762324667313,0.8229236142765064,10002.03223463787,-0.03552920815417239,0.4207530612450585,4474.817969962562,-0.5530932869001057,3765.169901844913,0.7121628888029143,85927.18264693592,7123.076170119571,7,0.07586788790760765,7123.076170119571,205235.7757658355,0.0004605499561876059,0.003645171993412077,0.01560628699371591,0.004105721949599683,629.096373292,12154.2656707347,10635.25944819282,32,11,6.777666975379463e-05
1480,0.1936041184446445,0.7195796584114408,8745.962339589176,-0.09239697354498465,0.4485816922672763,4770.782680971876,-0.1443041129427673,4161.256100430682,0.7218681681581121,74106.0287320427,6313.431812859074,8,0.09043117632421013,6313.431812859074,179613.259300123,0.0005951040075160563,0.005697743035852909,0.01623483601724729,0.006292847043368965,890.641235467,12154.2656707347,10635.25944819282,32,12,9.390611298906624e-06
1910,0.1657103648704267,0.6414976761774634,7796.933183419828,-0.09077116949615704,0.4777122628369244,5080.593856853973,0.07165387549597217,3959.628842130223,0.7838587183599032,63411.36750895198,6111.694052293266,10,0.0809575658993831,6111.694052293266,156583.8123324666,0.0007707100012339652,0.009397543966770172,0.01924718503141776,0.01016825396800414,1315.458634479,12154.2656707347,10635.25944819282,32,12,3.260722828685603e-05
2430,0.2051920929383937,0.5564499562929319,6763.240601253006,0.0675417559446583,0.455862948564043,4848.220730796777,-0.07806353934942012,4179.785027320883,0.874243074329821,59103.07876636915,5912.716255671695,10,0.1272853367197857,5912.716255671695,141548.2148885776,0.0010644780122675,0.01311095798155293,0.02198093896731734,0.01417543599382043,1905.254968874,12154.2656707347,10635.25944819282,32,13,3.935060853112141e-05
3187,0.1598236319067128,0.4980975498276904,6054.009950547764,-0.1585221944313209,0.5088083510260599,5411.308822569315,0.005575012367399117,4163.664234768943,0.8838097311235642,53897.10457683975,5350.592906613001,10,0.1664840227014719,5350.592906613001,127056.0595858525,0.001305424026213586,0.01839235896477476,0.02744308602996171,0.01969778299098834,2728.853589151,12154.2656707347,10635.25944819282,32,14,1.033492166212982e-05
4286,0.1490622632800103,0.449202529293065,5459.726880993898,0.09932136516550963,0.4749583428081329,5051.305202848202,0.01127332486326555,4131.255842736547,0.877941618698065,48404.15522291264,4793.32145554912,10,0.2096126349210342,4793.32145554912,113945.3142524071,0.001890335988719016,0.02742104401113465,0.02976658398984,0.02931137999985367,3961.541389539,12154.2656707347,10635.25944819282,32,15,2.075986402906105e-05
6212,0.2295281431318358,0.3831310386907775,4656.676430952245,0.03337339874960206,0.4640973905314842,4935.796157531602,-0.03178742048681368,4223.291497697905,0.9193874014965578,41256.9438055848,4281.289643463449,10,0.2783135282540762,4281.289643463449,97330.59322437765,0.002988019958138466,0.04372115695150569,0.04560438002226874,0.04670917690964416,5863.430557797,12154.2656707347,10635.25944819282,32,17,7.522417271730325e-06
9172,0.2170175901792103,0.3296237780166894,4006.334969406123,-0.03499466573412575,0.475492389917031,5056.984932408889,-0.02420677802323211,4294.751345096709,0.9402460127652078,34880.46611274495,3766.940480785928,10,0.3276838997228378,3766.940480785928,82515.50733661823,0.004409584973473102,0.06945298600476235,0.05150729900924489,0.07386257097823545,8771.983123256001,12154.2656707347,10635.25944819282,32,19,7.171465880316554e-06
13759,0.1911372224167428,0.2887224109148529,3509.208887354154,0.2684742290225535,0.3947523959191244,4198.294148395621,-0.01990438266486953,4354.415233054795,0.9526837505966455,30501.38843266867,3343.166284431637,10,0.4112480858351349,3343.166284431637,72258.474028123,0.007655685010831803,0.1141325449571013,0.07090732303913683,0.1217882299679331,13457.160040239,12154.2656707347,10635.25944819282,32,21,1.016839353804041e-05
19405,0.1739552074356033,0.2559262070148509,3110.595112161944,0.1149689655194812,0.3645152206809911,3876.713944757602,-0.01086794127257482,4387.341265334891,0.9546156171467924,27076.95312793225,2969.42267269027,10,0.4060697931811815,2969.42267269027,64145.63145409058,0.0112772710272111,0.1650568179902621,0.0928808490280062,0.1763340890174732,20126.00631276,12154.2656707347,10635.25944819282,32,22,8.145168181109128e-06
26681,0.1458654976540209,0.2313155719641962,2811.470915430792,0.2910539263533397,0.2979200315031514,3168.456829849794,-0.0142862450019659,4431.002603315234,0.9482196876366343,23903.82591911703,2665.892073229268,10,0.3923520758009328,2665.892073229268,56723.59169438692,0.01772248896304518,0.2276005370076746,0.1313776249880902,0.2453230259707198,29534.572784,12154.2656707347,10635.25944819282,32,25,5.661481563707671e-06
41033,0.1891033714073759,0.2028986152286945,2466.08367371373,0.2660424526239852,0.2477495913804874,2634.881182515239,-0.008343566374914835,4456.702751565725,0.946336704054666,20862.22470064394,2333.745495705273,10,0.4168865942287667,2333.745495705273,49570.15164555434,0.03110818902496248,0.3633431440102868,0.224400527018588,0.3944513330352493,45063.261082624,12154.2656707347,10635.25944819282,32,30,3.099332859626928e-06
46052,0.07245821255603814,0.1929598654360113,2345.285468298499,0.21332401237463,0.2136958166152301,2272.710452696407,-0.00240911765410661,4464.151096812886,0.9478082861428172,19851.70389608682,2222.881000223655,10,0.4116435479162956,2222.881000223655,47167.98308776981,0.0376699980115518,0.4066124749951996,0.2501039369963109,0.4442824730067514,62664.439076853,12154.2656707347,10635.25944819282,32,30,3.025399802483461e-06
70727,0.177416240103373,0.1706315663938203,2073.901389764099,0.3832446762736058,0.1638429946111283,1742.512756458207,0.0004416471260611319,4462.784711193746,0.9354741776566884,17532.28508075926,1940.081197130634,10,0.4562085903203459,1940.081197130634,41680.37611025164,0.06259538000449538,0.6461585420183837,0.4109761220170185,0.7087539220228791,90548.299256375,12154.2656707347,10635.25944819282,32,34,3.012557140284153e-06


==> anc/circular_arc_scan_3d_errors_o1_ref-5_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ind-sum,ass-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
665,0.6450912192080179,0,1.6464544696534,0,3752.085722833634,0,27.06928508021639,541695.5106260413,0.002800805003062123,0.01268489200083422,0.01548569700389635,10,4.722962070891395e-05,32,10635.25944819282,12154.2656707347
666,0.6658217356545032,-0.04563278837701855,1.701532425565327,-0.0474720277337945,3752.113053646986,-1.05087911610699e-05,16.90688047139245,349649.1179795566,0.001502373001130763,0.01140055299765663,0.0129029259987874,10,4.305162382946116e-05,32,10635.25944819282,12154.2656707347
667,0.6555205022859547,0.0224950644366391,1.725667618999007,-0.02031996910007966,3712.05480028399,0.01548528903755278,5.080066683289449,106550.4499497098,0.001514820996817434,0.01095924200126319,0.01247406299808063,9,0.0002343900334388115,32,10635.25944819282,12154.2656707347
674,0.6687059034739825,-0.02873095040340676,1.689544037374079,0.0305206593149587,3712.10304607745,-1.875067001822249e-05,4.657067299777053,95633.65516263941,0.00153628100088099,0.01171312700171256,0.01324940800259355,10,3.78520756091337e-05,32,10635.25944819282,12154.2656707347
677,0.6457735606746978,0.05034347858788963,1.481301600285905,0.1897685439982249,2230.307761987406,0.7349939569481569,4.823977668175395,86851.53643550097,0.001507191002019681,0.01208966299964231,0.013596854001662,10,2.145217961552633e-05,32,10635.25944819282,12154.2656707347
682,0.721952411199942,-0.1608753671941291,1.472287522059593,0.008805968462266861,1509.456542069023,0.5632135809358648,4.22763483164899,75651.72301590958,0.001621362000150839,0.01125405600032536,0.0128754180004762,10,1.830701038808824e-05,32,10635.25944819282,12154.2656707347
683,0.7398309541136561,-0.03529192088752787,1.457308024925671,0.01475359599703996,1508.934288892248,0.0004992408988334642,3.727055107400105,66015.49675703785,0.001651792001212016,0.01178150299892877,0.01343329500014079,10,2.020769383527441e-05,32,10635.25944819282,12154.2656707347
685,0.6548624603864661,0.176003731521402,1.316660916153606,0.1464219942600428,1510.818231446736,-0.001800117668583282,6.127487085386113,98058.46120413922,0.001578233997861389,0.01236700200024643,0.01394523599810782,10,2.560215922978836e-05,32,10635.25944819282,12154.2656707347
694,0.6532973982425567,0.003452037541257315,1.266269122664358,0.05629979545019152,1775.629921862755,-0.2330008270402249,5.849406675010943,90025.71065537342,0.001491654002165888,0.01236163599969586,0.01385329000186175,10,1.991628686506894e-05,32,10635.25944819282,12154.2656707347
716,0.682257085612908,-0.06257557853784608,1.2269113832788,0.04555300563329966,1839.309736389852,-0.05083352198782835,4.136676746847685,61686.9795556202,0.001434621000953484,0.01135353700010455,0.01278815800105804,10,2.338741562405974e-05,32,10635.25944819282,12154.2656707347
730,0.6357273037128135,0.101907420998725,1.16559455703797,0.07396500493591703,2961.971144455495,-0.6873931385397666,4.443111793539184,62945.32445382667,0.001633691997994902,0.01239460599754239,0.01402829799553729,10,1.971671506442312e-05,32,10635.25944819282,12154.2656707347
786,0.6000086267666934,0.08342480819414481,1.080881175916949,0.1088581130302806,3568.548422631339,-0.268779762999817,8.301925303360921,109065.02417642,0.002072556002531201,0.01225571200120612,0.01432826800373732,10,3.644144723790911e-05,32,10635.25944819282,12154.2656707347
790,0.616423971531653,-0.03893972299194336,1.105826944819984,-0.0329176976861313,3584.479749966083,-0.006426392959774755,3.640513545412988,48930.37499700014,0.002086872998916078,0.01294552499894053,0.01503239799785661,10,3.313686509955681e-05,32,10635.25944819282,12154.2656707347
837,0.6385659994233697,-0.05091277180866134,1.021929733067406,0.1138296289278497,3032.659670270213,0.2411801363184738,3.400120078397129,42232.23007699466,0.002452557997457916,0.01373455000066315,0.01618710799812106,10,1.888632503570397e-05,32,10635.25944819282,12154.2656707347
840,0.6290235480941021,0.02172171158690002,1.018293009421184,0.005143250898138089,3034.286038505927,-0.0007734875362847799,3.90930089487046,48383.86818240407,0.002454411001963308,0.01351231900116545,0.01596673000312876,10,1.953382685268968e-05,32,10635.25944819282,12154.2656707347
844,0.6456675611783135,-0.03767752005202055,1.017753540536329,0.0007645101268670952,3033.424152964251,0.0004098541182470852,3.115643568256582,38540.65712224377,0.002464392000547377,0.01365256700228201,0.01611695900282939,10,1.966164397284633e-05,32,10635.25944819282,12154.2656707347
899,0.6960260370959152,-0.1083497289116175,0.9980017283068268,0.02827402120963379,2895.500041905643,0.06713472130143053,3.211760554801297,38958.58533894036,0.00251361900154734,0.01326965600310359,0.01578327500465093,10,3.341263288459981e-05,32,10635.25944819282,12154.2656707347
911,0.7220256377861274,-0.0529087896982569,0.9930721906105472,0.007143716817175002,2957.385194747804,-0.03050964673843881,2.931924896329511,35388.51889867213,0.0027454269984446,0.01334128199960105,0.01608670899804565,10,1.966106064185675e-05,32,10635.25944819282,12154.2656707347
1024,0.84051260145528,-0.2192193839124658,0.8903449443670077,0.1575342126384515,3427.005315498905,-0.2126262651230092,4.589011639400238,49659.93894191254,0.003865695998683805,0.01496632400085218,0.01883201999953599,10,4.769451941361587e-05,32,10635.25944819282,12154.2656707347
1028,0.8469812949557225,-0.0110606595557418,0.8661145804046876,0.03980648930729112,3423.089809925034,0.001649285443713062,4.049465986573047,42628.67462946939,0.003842707999865524,0.01525280499845394,0.01909551299831946,10,4.296299349791963e-05,32,10635.25944819282,12154.2656707347
1079,0.8222803202033102,0.04269980791130147,0.8430522935836162,0.03893577252365123,3284.172655363103,0.05976916972296765,3.452089141812121,35372.45812021709,0.003810706999502145,0.01454084600118222,0.01835155300068436,10,4.48215300310752e-05,32,10635.25944819282,12154.2656707347
1178,0.7979318562878651,0.04336475604153305,0.7729121397874874,0.1253176965053104,3131.596494781265,0.06863164059829802,3.350414907988457,31474.39900194327,0.004127754004002782,0.01506426199921407,0.01919201600321685,11,3.090591558380879e-05,32,10635.25944819282,12154.2656707347
1318,0.7284323347998227,0.1314705806001746,0.7161845473250863,0.1099730353372044,3292.987087125743,-0.0724985208636918,3.975659614120806,34606.91333964763,0.005772277003416093,0.01753852700130665,0.02331080400472274,11,4.548335187396304e-05,32,10635.25944819282,12154.2656707347
1418,0.6254555042471212,0.2198877115922586,0.6886721684091097,0.05651401686657925,3383.706707215989,-0.03920766935106869,2.896838274180043,24247.4184273249,0.006538407000334701,0.01687025399951381,0.02340866099984851,11,3.992529368475834e-05,32,10635.25944819282,12154.2656707347
1565,0.5706066804885467,0.1324106151088599,0.6460686602479582,0.0921298800596702,3967.306491992475,-0.2295553323497382,2.445701142408121,19204.84410171812,0.007102128998667467,0.01727329799905419,0.02437542699772166,12,1.534755768435833e-05,32,10635.25944819282,12154.2656707347
1805,0.5615736522689019,0.02302138832022791,0.6103584906872849,0.0820306433413526,3975.377246605352,-0.002931916225503056,2.137763774944497,15858.91345098356,0.009287548004067503,0.01774103299976559,0.0270285810038331,12,3.649356536021549e-05,32,10635.25944819282,12154.2656707347
2161,0.6135703385030444,-0.1277534917746599,0.5695540361979713,0.09982412707242225,4149.790167589707,-0.06194661643656203,1.924888166739119,13325.05964235816,0.01179698499618098,0.02028570400216267,0.03208268899834366,13,2.227288604969575e-05,32,10635.25944819282,12154.2656707347
2571,0.6956389881237685,-0.1811100517986761,0.5266338440979826,0.1130324844189753,3997.041609405204,0.05410579766552646,1.765916265392085,11303.36098161191,0.01536146199941868,0.02316213099766173,0.03852359299708041,13,1.326759251579422e-05,32,10635.25944819282,12154.2656707347
3215,0.7767420046295733,-0.159096693181564,0.4844003384035839,0.1206003661849718,3988.744933885189,0.00299772022962645,1.609555364243434,9476.306143825566,0.02022370399936335,0.02483596499951091,0.04505966899887426,14,2.241269688454721e-05,32,10635.25944819282,12154.2656707347
4136,0.7392505223507316,0.07137212833852237,0.4357966281979575,0.1525448386824744,4080.088593926404,-0.03266560768670992,1.490912493968202,7897.04740341586,0.02969916100119008,0.0281781060002686,0.05787726700145868,15,1.165909064575817e-05,32,10635.25944819282,12154.2656707347
5415,0.8245188757121052,-0.1574891639138865,0.4016900663525214,0.1175722497141531,4149.91215787976,-0.02448032011174023,1.351231892326159,6597.048911633055,0.04203618499741424,0.03663995299939415,0.07867613799680839,17,6.073340168181837e-06,32,10635.25944819282,12154.2656707347
7312,0.6679983813649626,0.3037079147693788,0.3693070909363377,0.1212618210146538,4206.796515135889,-0.01964123697570097,1.238827241199576,5560.669945275451,0.0595851699981722,0.04360181799711427,0.1031869879952865,18,6.786816616733293e-06,32,10635.25944819282,12154.2656707347
9982,0.6322644212970874,0.07931656824702268,0.3416946673641835,0.1121132308769131,4233.429291931799,-0.009104757008255721,1.139637854391033,4732.970444563997,0.08118395000201417,0.05368429000009201,0.1348682400021062,20,2.880658709926794e-06,32,10635.25944819282,12154.2656707347
13810,0.5079185297111199,0.3159309318197828,0.3124380222231989,0.1291376993183615,4296.601315965599,-0.02136912192658384,1.063647043893436,4039.151495479453,0.1248308569993242,0.08058171999437036,0.2054125769936945,20,3.710437837561541e-06,32,10635.25944819282,12154.2656707347
18371,0.4745132638062537,0.09814869215993675,0.2904672920653235,0.1051943145274558,4336.292924561908,-0.01326630184268756,0.9990408858500733,3527.030563869704,0.1653087010054151,0.08330461400328204,0.2486133150086971,21,5.197981425545943e-06,32,10635.25944819282,12154.2656707347
25481,0.4112692064649258,0.2063653597083259,0.2658291715698391,0.1278762869553728,4367.393954905938,-0.01031045666952855,0.9500097851647589,3069.442071036604,0.2353209220018471,0.1180239719978999,0.353344893999747,24,3.679933148587131e-06,32,10635.25944819282,12154.2656707347
36108,0.3253837789302027,0.3379407235535327,0.2439042972545566,0.1241842551759563,4371.036976335095,-0.001202909148230932,0.9031389173654553,2677.335114662256,0.3372289489925606,0.1688611289937398,0.5060900779863005,25,3.263610462871316e-06,32,10635.25944819282,12154.2656707347
50281,0.2752626840792618,0.2413332868263166,0.2245407898650756,0.119337629263773,4395.901389474993,-0.008183441063874501,0.8649450595423402,2360.546138491208,0.4837319969810778,0.2365768360032234,0.7203088329843013,27,3.360572496897522e-06,32,10635.25944819282,12154.2656707347
69355,0.2416280022208244,0.1880213865853242,0.207330361564748,0.1150461464531566,4406.28692231692,-0.003404417890207627,0.8263659806000678,2082.399544741231,0.6767645970103331,0.3546538469963707,1.031418444006704,30,2.772197596912931e-06,32,10635.25944819282,12154.2656707347
95165,0.2361218462840778,0.03325613032722176,0.1927679960334839,0.1050658503722572,4415.02857684391,-0.002859334475616295,0.7873389554531113,1844.698511452721,1.031221987999743,0.5579669149883557,1.589188902988099,33,1.968373721004421e-06,32,10635.25944819282,12154.2656707347
129731,0.1599650086726258,0.5617751683974996,0.1799595393787301,0.09919297121182621,4429.156197453476,-0.004609099888567535,0.7516216622035137,1644.004061595614,1.505965576012386,0.8729848949878942,2.37895047100028,35,1.395128796689059e-06,32,10635.25944819282,12154.2656707347
179134,0.1535434916916193,0.05910899773903547,0.1681523533863918,0.09790360900633671,4434.294741981819,-0.001672791690197928,0.7193795937282579,1470.245264157986,2.273619701009011,1.553748909995193,3.827368611004204,39,1.080512190813544e-06,32,10635.25944819282,12154.2656707347
246511,0.1537768511590119,-0.002190981618302424,0.1585369069549903,0.08495023543802926,4440.458594553886,-0.002004013098990566,0.6860693718085483,1321.986856938876,3.21260963001987,2.487436504976358,5.700046134996228,43,9.353535745467391e-07,32,10635.25944819282,12154.2656707347
335004,0.1289688858776014,0.2538152899342182,0.1499814476802885,0.08003468080515283,4445.020733697408,-0.001481467876614598,0.6527399740907746,1189.889072630214,4.905169777979609,3.982811364985537,8.887981142965145,47,1.100129266311635e-06,32,10635.25944819282,12154.2656707347
445643,0.1349696853190418,-0.06561235590873928,0.1424568190692329,0.07425937239176848,4446.588811139247,-0.0005088522074920704,0.620808848120979,1074.904462427191,6.581534864846617,5.931379903107882,12.5129147679545,48,1.026644584800206e-06,32,10635.25944819282,12154.2656707347
587353,0.1368919204916979,-0.02040189057594029,0.1358813720685554,0.06817699061176051,4448.482776789608,-0.0006143660263263864,0.5896370784904039,973.8082157653751,9.631208469043486,9.749627182958648,19.38083565200213,54,8.103022660397157e-07,32,10635.25944819282,12154.2656707347
767238,0.1618705343739684,-0.2418030931003897,0.1306815798360214,0.05629189005856913,4451.154759735128,-0.000866295204686364,0.5574457418554214,885.4126112685223,12.6185615118593,14.2801776449196,26.8987391567789,56,7.262603087074837e-07,32,10635.25944819282,12154.2656707347


==> anc/circular_arc_scan_3d_errors_o2_ref-4_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
4481,0,0.947589626965185,11579.79228378403,0,0.6193739049741139,6589.859296232364,0,4325.501873879488,1.809117033075352,143723.1645839371,20949.19946006823,4,0.09537448155649167,20949.19946006823,360491.4292851947,0.004612651000000001,0.003764310000406113,0.01082891000078234,0.1076672280014463,0.01459322000118846,292.867298667,12220.26070596643,10639.54946004349,32,17,4.202483572364955e-05
4541,0.2365082341944963,0.8043114018093718,9828.895018891839,0.7454712329296627,0.3694398183204501,3930.673219529911,-0.3783032523937618,5622.340333371376,1.352395758452618,105465.2073348972,13292.55593382538,5,0.09554343412277932,13292.55593382538,255445.3606604581,0.004537510000000001,0.009203318000800209,0.009401755998624139,0.07137206300103571,0.01860507399942435,301.843223628,12220.26070596643,10639.54946004349,32,17,9.396384645899469e-05
4636,0.009344614038565447,0.7991185574113069,9765.437106541969,-0.008142152128668697,0.3715307241234535,3952.919515237258,-0.00682452626199445,5648.999262480595,1.067911595939645,107294.9449457432,10428.62352549546,6,0.08533430723517654,10428.62352549546,253791.4833173954,0.004768645,0.00975414499953331,0.009741365000081714,0.07929754900033004,0.01949550999961502,311.212603826,12220.26070596643,10639.54946004349,32,18,5.114084550440132e-05
4788,0.1987347843816201,0.6962834697409683,8508.765525489518,-0.1357052897478244,0.408174713702554,4342.795054777415,0.4596335840553634,4107.788003259718,0.950868929455213,112382.177917611,8090.720766207641,6,0.09647615014637131,8090.720766207641,262644.3628580009,0.005902888,0.01009560400052578,0.01198849300089933,0.06578259400157549,0.02208409700142511,322.253723174,12220.26070596643,10639.54946004349,32,18,5.318594653416613e-05
5058,0.124323734622134,0.638794122464315,7806.230713952973,0.4244764607003942,0.3041346833576573,3235.856006098461,-0.1238378189369102,4475.967457360734,1.123201211539504,108841.175050823,8767.96779546887,6,0.09149492902686625,8767.96779546887,255348.0891057105,0.007799520000000001,0.01660338300098374,0.01601898599983542,0.0972025709997979,0.03262236900081916,335.377499641,12220.26070596643,10639.54946004349,32,18,2.974900406767156e-05
5718,0.07228414336610935,0.6075768475407206,7424.747475856821,-0.0188579403998948,0.3081362233732057,3278.430589010231,-0.07233187253289548,4706.098183033525,1.024289100452145,89905.47694845649,7605.087913129718,9,0.07606112950235251,7605.087913129718,210918.1294761483,0.011892388,0.005771621999883791,0.02459613100108982,0.07333835499957786,0.03036775300097361,356.795124786,12220.26070596643,10639.54946004349,32,20,4.902355576711151e-05
6514,0.1813709554579033,0.5358005045643321,6547.621852164492,0.3686219717588237,0.2386582681737239,2539.216448282659,0.05668303135096447,4524.782320799322,1.323645381977001,88942.35304415686,8666.729427549226,8,0.0999490839509013,8666.729427549226,210521.1913170118,0.018708269,0.02046412500021688,0.03897871499975736,0.09693852600139508,0.05944283999997424,389.425595302,12220.26070596643,10639.54946004349,32,21,3.674578745791076e-05
6796,0.09046676173847527,0.503233923160294,6149.649737105069,0.1327159286898834,0.2176832482877221,2316.051686780148,0.006972069146563375,4502.968293151315,1.134901090583265,80274.39055826595,6979.244193345633,10,0.1056061439670596,6979.244193345633,188537.8704757062,0.020713877,0.03132770000047458,0.04318607300047006,0.1382237099987833,0.07451377300094464,425.471136119,12220.26070596643,10639.54946004349,32,21,2.828458165689935e-05
7783,0.2298670648452009,0.4291143399381109,5243.889106712416,0.1492433741257012,0.1962900461533027,2088.437654562284,0.004693291327905785,4488.34330092517,1.292594519366798,68602.80367600422,6778.222319503721,10,0.1110137570773649,6778.222319503721,162593.3218721464,0.026496071,0.03175581200048327,0.05550751999908243,0.1457563679996383,0.08726333199956571,471.283024963,12220.26070596643,10639.54946004349,32,20,4.630188837308257e-05
9852,0.2682195752523172,0.3563123620819438,4354.229957400059,0.2556066432448449,0.1644193815939202,1749.348142658278,0.0455961692561155,4348.708055302809,1.178068074604781,59553.39378015415,5129.579302300744,10,0.1384509519113004,5129.579302300744,140011.0957606351,0.038775732,0.0321795910003857,0.08136749000004784,0.1689904359991488,0.1135470810004335,538.052160834,12220.26070596643,10639.54946004349,32,25,2.039324092676031e-05
11776,0.2505296541589536,0.2995118085410517,3660.112384887154,-0.03168720092676491,0.1680706224104242,1788.195699916002,0.004095119138846881,4336.381661908836,1.135447658124795,52096.91669590654,4155.866035893679,10,0.1610969228525084,4155.866035893679,122130.2422267598,0.050349857,0.04553818599924853,0.1062516599995433,0.1874188880010479,0.1517898459987919,625.584521592,12220.26070596643,10639.54946004349,32,26,1.539170673297064e-05
14387,0.2797870215864547,0.2467116532950455,3014.880722465457,0.330030881353033,0.1337034499787541,1422.544469027406,-0.00594163990661692,4354.277576602057,1.070897464952447,40033.63376252755,3228.62812282226,10,0.201825339120717,3228.62812282226,94032.0673974064,0.068707009,0.03401753400066809,0.1448206469995057,0.1848663959990517,0.1788381810001738,744.0019401770001,12220.26070596643,10639.54946004349,32,29,1.586803584676717e-05
18007,0.3688469968286173,0.1910537884294733,2334.727103470716,-0.01568829053285632,0.1351653146172478,1438.098050152548,-0.01814412521031518,4409.385168228882,1.02795298888371,29770.74919851231,2399.989704240531,10,0.213173353880613,2399.989704240531,70082.91314253835,0.099310597,0.03458356000010099,0.2117453250011749,0.2303968779997376,0.2463288850012759,912.843294287,12220.26070596643,10639.54946004349,32,31,1.049178017385394e-05
23783,0.3141142520747319,0.1536730963200452,1877.925300524042,0.1861278060889929,0.1188051335851601,1264.033094886385,-0.01457547672368204,4454.158760605005,0.980359190698999,23431.81751322291,1841.041327814924,10,0.2261782981150806,1841.041327814924,55220.17315743036,0.14509403,0.0434622099983244,0.3090962290007155,0.3838173559997813,0.3525584389990399,1163.892137476,12220.26070596643,10639.54946004349,32,34,1.270796444891334e-05
30899,0.3908894868066209,0.1172002076998999,1432.21709288619,0.1836889812048136,0.1046018375178924,1112.916423883049,-0.00246055792931684,4461.761938488649,0.979930722067874,18167.69727595267,1403.473529989916,10,0.2307815906920157,1403.473529989916,42924.56971440298,0.198305401,0.0522595230013394,0.4229746789987985,0.5237478309991275,0.4752342020001379,1507.591908173,12220.26070596643,10639.54946004349,32,39,8.950252511473202e-06
41747,0.3375468046860952,0.0927505872820652,1133.436357218331,-0.009822162533277536,0.1053164179389851,1120.519237616443,-0.002032657090945061,4468.052681678102,0.9649088254853452,13897.1496255772,1093.662744205928,10,0.2235205832395766,1093.662744205928,33052.86337009569,0.291705026,0.05112842599919531,0.6277855110001838,0.7471535530003166,0.6789139369993791,2011.942391024,12220.26070596643,10639.54946004349,32,43,7.77609885405207e-06
59120,0.3715265322219662,0.07169288179317684,876.1057062746548,0.03658323320042767,0.102679425187114,1092.462822807134,-0.003350575319909258,4478.441533234778,0.9495624452836748,10828.29367030606,831.9170767771423,10,0.1916262225457069,831.9170767771423,25855.75212605538,0.419391612,0.08170478399915737,0.9112330159987323,0.8642036049986928,0.9929377999978897,2746.498438402,12220.26070596643,10639.54946004349,32,48,6.00515753626823e-06
84765,0.3653117113683571,0.05565526499250983,680.1218478681167,0.1174339436385697,0.09465254359174223,1007.060419063264,0.001004974812252513,4475.322957524334,0.9377808649834999,8886.608560527813,637.8052547879388,10,0.1884123112864428,637.8052547879388,21259.68727033479,0.624361667,0.1134229090002918,1.377038272999926,1.919304324999757,1.490461182000217,3848.839348925,12220.26070596643,10639.54946004349,32,57,4.482123116784292e-06
114288,0.2478158258265241,0.04687122001253538,572.7785281598933,0.1064692600039089,0.08791881954731873,935.4166290423362,0.0007102329055554691,4473.12031644005,0.9008376015471178,7762.63947746717,515.9804355252465,10,0.1723220037226466,515.9804355252465,18533.6693435168,0.832896195,0.1683984880000935,1.85854098100026,2.611833941999066,2.026939469000354,5309.727005051,12220.26070596643,10639.54946004349,32,66,3.609706029327701e-06
147044,0.1497550544895417,0.04224988143438128,516.3045659243099,-0.1958097967142677,0.1006993044028888,1071.395229786511,0.001146609387931154,4469.566631157613,0.8405463920883806,6940.850791662357,433.9779401064362,10,0.1650875014696246,433.9779401064362,16557.5468415432,1.08632624,0.2128191920000972,2.435321868999381,3.612135178000244,2.648141060999478,7217.737905044,12220.26070596643,10639.54946004349,32,72,3.459299479144961e-06
197448,0.1050942245147374,0.03928158296132059,480.0311847303864,-0.3356755890450079,0.127079322768454,1352.066739943797,0.0008883065042359162,4466.815444716073,0.7498940442638028,6096.831331736039,359.9725264902141,10,0.1527183844629524,359.9725264902141,14549.88481605671,1.491405781,0.3108307600014086,3.390432781998243,5.495141868999781,3.701263541999651,9611.136869878999,12220.26070596643,10639.54946004349,32,77,3.43315002471683e-06
277985,0.07117327592698887,0.03739070808236685,456.9242007472089,0.07668258125555605,0.1205011341858199,1282.077777161369,0.001186620430641695,4463.142987882442,0.6279134444748146,5460.782856300586,286.9088487550816,10,0.1505114660124175,286.9088487550816,12956.92210905493,2.105735081,0.484609745999478,4.887973444001545,9.384751711000717,5.372583190001023,12993.847660017,12220.26070596643,10639.54946004349,32,90,2.401937577009018e-06
278015,1.225267009535544e-06,0.03739067632681192,456.9238126860488,0.001439273917186295,0.1203809787462851,1280.799377419545,-1.076144684312452e-10,4463.14298821536,0.6276587744024277,5430.501335087944,286.7922402658098,10,0.1452854497326241,286.7922402658098,12894.13090792703,2.105095233,0.4852596529999573,4.884201296001265,9.16453007599921,5.369460949001223,16368.646203998,12220.26070596643,10639.54946004349,32,91,2.416867797315914e-06
339000,0.0283840884219089,0.03666222840889154,448.0219892183433,-0.243938757143398,0.1425577239878741,1516.749955280215,0.0003878293046831306,4461.943354920815,0.5579171660266792,5001.353410230482,249.9591585423335,10,0.1366473788821937,249.9591585423335,11851.3405959975,2.55506521,0.6103115869991598,5.98440917300104,12.71552056400105,6.5947207600002,20525.34739531,12220.26070596643,10639.54946004349,32,98,2.546500804982544e-06
339863,0.0001237671356466424,0.03665908333371159,447.9835555797044,-0.008572944681876854,0.1434073684501542,1525.789789560096,-8.130854411454981e-07,4461.945869618725,0.5521272704977309,4961.761397122296,247.3439377700907,10,0.1290324057109257,247.3439377700907,11764.12796182758,2.558372793,0.6090960139990784,5.989372474999982,12.48903731799874,6.59846848899906,24674.683153382,12220.26070596643,10639.54946004349,32,99,2.261002080328578e-06
471640,0.03920764686192025,0.03567622739527779,435.9727997756361,0.2290006421475182,0.1223588549609707,1301.843089231536,-0.0002553950315518668,4462.735821511378,0.4575405650772122,4621.908434345113,199.4752411676388,10,0.1353305094233899,199.4752411676388,10882.19076842489,3.474286527,0.8987077190031414,8.277879881003173,21.86726255699614,9.176587600006314,30245.077057674,12220.26070596643,10639.54946004349,32,114,2.030446583786256e-06
668066,0.02211674389681368,0.03513347603011059,429.3402365947737,-0.2809715709025861,0.1486675809878244,1581.756081024979,0.0003089036793515258,4461.78038193371,0.3729305883488153,4340.835651782673,160.1141070351085,10,0.125015988952367,160.1141070351085,10145.88576585597,4.933613844,1.397517858997162,11.89963525799976,37.21080201599398,13.29715311699692,38191.211019498,12220.26070596643,10639.54946004349,32,126,1.785962104265386e-06
677229,-0.004471242225431919,0.03524253162269426,430.6729243675899,-0.08520463480703386,0.1577122493333135,1677.9872772365,1.767155521005818e-05,4461.72572997108,0.3687367054451265,4256.173426964147,158.8049152557233,10,0.1209726616527993,158.8049152557233,9960.184513689281,4.96054416,1.400381888997799,11.95869911699992,38.20960644599836,13.35908100599772,46072.138636206,12220.26070596643,10639.54946004349,32,129,1.723441024716059e-06
779419,0.004033845238838005,0.03514412942938984,429.4704239113709,0.200467383423896,0.1372520153743554,1460.299606066104,5.657799589547222e-05,4461.550758446897,0.348195640951222,4040.861430853846,149.5397295234128,10,0.119149530523527,149.5397295234128,9469.915287690481,5.769022359,1.748832778997894,14.10753079999995,54.92108662900137,15.85636357899784,55286.763030232,12220.26070596643,10639.54946004349,32,148,1.708629229790047e-06
1024224,0.005874978706779991,0.03500130563219318,427.7250798746117,-0.2297444738443865,0.1609454517456452,1712.387094216836,0.0002652303530370368,4460.730605967529,0.2856203080244689,3780.331264688593,122.1669690635772,10,0.1144803188698049,122.1669690635772,8802.794420791455,7.667541189,2.528346835002594,18.93359324899939,80.76725691300089,21.46194008400198,67290.199228706,12220.26070596643,10639.54946004349,32,157,1.521382154308288e-06
1024303,-2.081878055492905e-09,0.03500130568270174,427.7250804918394,-0.0001578497920277199,0.1609630622560082,1712.574462112859,-1.853624957907767e-08,4460.730663280554,0.2833541315402854,3768.345779283688,121.1976687207638,10,0.1111730942544284,121.1976687207638,8776.104879453918,7.656977809000001,2.625294408993796,18.98916485899827,81.37540526299563,21.61445926799206,79302.56633090699,12220.26070596643,10639.54946004349,32,157,1.391735067189542e-06
1030155,-0.0001500469041711421,0.03500494616840929,427.769568176282,-0.005078035615390561,0.1615306225094994,1718.613047501434,-1.00347133204961e-06,4460.733765957676,0.2822378621119117,3702.13318570534,120.7327683986095,10,0.1056373168046705,120.7327683986095,8629.764931764335,7.624883161,2.595809531005216,18.6615122469957,83.61965115899511,21.25732177800091,91467.35699612,12220.26070596643,10639.54946004349,32,161,1.450752228599428e-06


==> anc/circular_arc_scan_3d_errors_o2_ref-4_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ind-sum,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
4481,0.6193739049741139,0,0.947589626965185,0,4325.501873879488,0,10.23740076009785,118546.9743277859,0.01867448499979218,0.004686339012550889,0.09441978700124309,0.1130942720010353,17,4.202483572364955e-05,32,10639.54946004349,12220.26070596643
4520,0.3900957582757579,0.6669822904432411,0.8004362291678586,0.2434759381645163,5248.919914585744,-0.2791530521290487,8.459732088225291,82749.20272538428,0.0192174289986724,0.004452000019227853,0.08691566099878401,0.1061330899974564,17,5.515666352991772e-05,32,10639.54946004349,12220.26070596643
4540,0.3968735523291626,-0.02485111304397046,0.798699673535553,0.003133343675821333,5279.050211967437,-0.008257802552673926,8.217485514746716,80205.27372672757,0.01848935200177948,0.004470518008020008,0.08328932000222267,0.1017786720040021,17,4.152637745324072e-05,32,10639.54946004349,12220.26070596643
4582,0.450219943301239,-0.1819505406956957,0.7462488502169372,0.09799632044353986,3518.965392297532,0.5851270625508953,7.039878701230264,64199.15656169471,0.01391012200110708,0.004923446973407408,0.08960875999764539,0.1035188819987525,17,4.429263171094422e-05,32,10639.54946004349,12220.26070596643
4891,0.3614612046008495,0.3167891530238535,0.6828961924676928,0.1279905134560847,4669.575289040319,-0.4081400129508587,6.526099604362648,54461.4074184094,0.03219956699831528,0.006724015998770483,0.08709706200170331,0.1192966290000186,18,2.542644314590982e-05,32,10639.54946004349,12220.26070596643
4972,0.3486382613015964,0.05210990525121296,0.671492762656391,0.0242944397094671,4660.543718231094,0.002793063299088373,5.587324273266061,45848.55839312498,0.03961620699919877,0.007155043986131204,0.09830077900187462,0.1379169860010734,18,3.279313161916202e-05,32,10639.54946004349,12220.26070596643
5361,0.2062415473786576,0.7573959136689695,0.6160695235246438,0.1242786819534345,4427.689724164472,0.07394414842378826,5.454992471542107,41068.07551080039,0.03942006699799094,0.010107853977388,0.07887031599966576,0.1182903829976567,18,5.050112633782925e-05,32,10639.54946004349,12220.26070596643
6006,0.2627622838011087,-0.3494232168819519,0.540872246781701,0.1878052965556909,4696.786435571322,-0.08511986824597109,5.845320497439381,38635.22956663142,0.05387018299734336,0.01349692900112132,0.0960750949998328,0.1499452779971762,19,4.392212127879433e-05,32,10639.54946004349,12220.26070596643
6582,0.2199801185603372,0.2563850686666354,0.4851195674803986,0.156947499517817,4330.78655380451,0.1170449254611046,5.483202990804536,32506.00423383684,0.07896929000344244,0.01724047903189785,0.1337008090013114,0.2126700990047539,20,2.141108090071803e-05,32,10639.54946004349,12220.26070596643
7491,0.2277442801444864,-0.05004167958192369,0.4395427813088738,0.1423367806408486,4485.087294356796,-0.05050699513958315,5.172269533179408,27781.95295523768,0.08625071099959314,0.0206623250269331,0.1876611740008229,0.2739118850004161,22,2.202262875741567e-05,32,10639.54946004349,12220.26070596643
8540,0.2057815139795406,0.1463014347488113,0.3991709252921546,0.1389969498566343,4310.706428512807,0.05721175075963431,4.82419901457209,23532.31144612113,0.07284294800047064,0.02591881708212895,0.1609700219996739,0.2338129700001446,22,2.528035051689124e-05,32,10639.54946004349,12220.26070596643
10173,0.2077247447370072,-0.0135596980989838,0.3283401985801825,0.2818152524633616,4279.539609962682,0.01046871338941114,4.792809649705889,19230.68298726688,0.1280465140007436,0.03960871797607979,0.2029185109968239,0.3309650249975675,25,1.913572783998773e-05,32,10639.54946004349,12220.26070596643
12296,0.1533432354493861,0.4379085589107418,0.2809174714275015,0.2250450349253976,4364.222293689176,-0.02826898707786369,4.646210314170657,15949.90447568373,0.1715476419958577,0.05352722003954113,0.2280170750018442,0.3995647169977019,26,1.508147257798998e-05,32,10639.54946004349,12220.26070596643
15035,0.1302263724576624,0.2357428835158368,0.2300944100631153,0.2879204194593442,4447.577276710994,-0.02729508467971924,4.429094020992342,12453.78714918301,0.2082360489985149,0.07606553706864361,0.2006572610007424,0.4088933099992573,29,1.956934507101918e-05,32,10639.54946004349,12220.26070596643
18880,0.1363882201424408,-0.06669740234522413,0.1872855485130221,0.2969863535959662,4397.49100574652,0.01633904561992443,4.335888680918501,9923.454028639,0.2628687930009619,0.09890948402971844,0.237542470000335,0.5004112630012969,32,1.479360877881337e-05,32,10639.54946004349,12220.26070596643
24632,0.1178486424830297,0.210783904044637,0.1482005187209823,0.3376890841406298,4453.083468228807,-0.01812402685624609,4.229086540578193,7659.082846741262,0.3410817449985188,0.1426826129900292,0.392199776997586,0.7332815219961049,34,1.278823492422066e-05,32,10639.54946004349,12220.26070596643
31124,0.1124381520536126,0.06780349204629481,0.1207952952579839,0.2949862316829391,4465.112832683785,-0.003891978688023292,4.033650256438252,5954.272826471928,0.4731374930015591,0.1980201470214524,0.3696859779993247,0.8428234710008837,39,7.425757331917576e-06,32,10639.54946004349,12220.26070596643
41300,0.1126330113466065,-0.002498077511709391,0.09609270775386709,0.3300654080048886,4478.943207067433,-0.004461740479157603,3.945620673583954,4633.255319337801,0.6579541090031853,0.2797154469189991,0.5193908610017388,1.177344970004924,43,7.549907428949054e-06,32,10639.54946004349,12220.26070596643
57955,0.085747167922641,0.3934687980006903,0.07565863956810773,0.344922117215302,4479.578877981228,-0.0002047389664953406,3.849214848851232,3558.862029833939,0.9598713949999365,0.4089501587950508,0.9947648540000955,1.954636249000032,47,6.666727509429521e-06,32,10639.54946004349,12220.26070596643
81470,0.08510123663648134,0.01090892602499025,0.06021775367047578,0.3293159436814954,4476.476659906231,0.000999447757467389,3.753541709070854,2762.143694681028,1.431444571000611,0.603345424944564,1.572187662000943,3.003632233001554,53,5.464855754235002e-06,32,10639.54946004349,12220.26070596643
118795,0.08888704752399351,-0.06279311081470278,0.04839305698118186,0.3153888146807792,4470.468064608085,0.001937772549064089,3.507082614757376,2074.003691115216,2.129280502002075,0.8852542971726507,2.646628798000165,4.77590930000224,64,3.450546666511267e-06,32,10639.54946004349,12220.26070596643
171914,0.09193491394286527,-0.0486396478610408,0.04156193245029842,0.219537342005643,4467.554260556538,0.0009406400322748617,3.118579709688724,1583.919305846212,3.165331948999665,1.28492060102144,4.364287719003187,7.529619668002852,76,3.210485186035183e-06,32,10639.54946004349,12220.26070596643
256214,0.1103743510840235,-0.263720195796439,0.03804259868067483,0.1276469351757337,4462.475722179339,0.001640931315079189,2.600458813460806,1208.928529913967,4.971657567995862,1.962193723513337,8.520328252998297,13.49198582099416,82,2.395031833094091e-06,32,10639.54946004349,12220.26070596643
377293,0.1208246707157732,-0.1305101070196454,0.03648277138977327,0.06040047266545454,4461.826995698457,0.0002097451214055615,2.079537026571835,927.1178665609789,7.691850645001978,2.986325222307642,14.83182888900046,22.52367953400244,94,2.383688903454343e-06,32,10639.54946004349,12220.26070596643
549795,0.1176938834503356,0.03787571750405987,0.03553060780245019,0.03815295878082525,4462.391963766952,-0.0001826662110085576,1.639641262533332,711.9212348342755,11.22842478499661,4.225482203313732,28.64656942700094,39.87499421199755,116,1.970748435719838e-06,32,10639.54946004349,12220.26070596643
800891,0.1424240816905476,-0.2751537586753451,0.03504502494430613,0.01985271711489954,4461.043185640961,0.0004361270062178326,1.275288826659108,546.1543528295794,16.62244666300103,6.109451899159467,52.63739886199619,69.25984552499722,134,1.513698861172996e-06,32,10639.54946004349,12220.26070596643
1154713,0.1686477578135667,-0.2438200335724821,0.03488517099322926,0.006595745974601802,4460.015351494167,0.0003324384044394196,0.9981332249807269,425.5100671340811,24.99131623700669,8.857035128858115,91.39693719999923,116.3882534370059,148,1.280820847753412e-06,32,10639.54946004349,12220.26070596643


==> anc/circular_arc_scan_3d_errors_o3_ref-3_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
14265,0,0.7568147336148353,9249.264355811583,0,0.2997129574751318,3189.070124576938,0,6704.528741335218,2.530733337720803,129798.7460517625,23407.42165464511,10,0.7120171735333869,23407.42165464511,313520.9366884598,0.025792686,0.01409983299890882,0.06939637499999662,0.1399036019993218,0.08349620799890545,124.225336801,12221.30588239684,10640.41458681861,32,31,8.811899758875117e-05
14506,0.4906703330179822,0.5386207621170391,6582.649088442039,1.034234419706319,0.1463423201942018,1557.142958463265,0.6671267827898797,4222.2416387623,6.776419793270223,131761.5710524174,44606.79357507083,10,1.363010094463398,44606.79357507083,304433.1392285146,0.032032735,0.007628979999935837,0.07911800100009714,0.1117416559991398,0.08674698100003297,126.266292148,12221.30588239684,10640.41458681861,32,31,5.954939310997003e-05
14954,0.02880854941973944,0.5279719530823404,6452.506735945753,-0.06682382445467186,0.1532801482895145,1630.96432572947,-0.001400513931632821,4226.342421815836,1.169370652338425,89455.05652984025,7545.372011030966,6,0.09203840601590092,7545.372011030966,212695.4674067428,0.04484876500000001,0.008059802999923704,0.1101686319998407,0.1103459460009617,0.1182284349997644,129.02311987,12221.30588239684,10640.41458681861,32,32,7.392318077165466e-05
15223,0.1171597536768705,0.4867906774231461,5949.217769487438,-0.2275376677939121,0.1794657486798289,1909.589970087174,-0.1300367647113755,4624.977750017061,1.101895717046771,86152.4213727957,6555.417579976751,7,0.08988644780744752,6555.417579976751,204546.0016295041,0.045919658,0.007365145998846856,0.1129268019994925,0.1128920179999113,0.1202919479983393,131.851506838,12221.30588239684,10640.41458681861,32,33,4.7275970102254e-05
16450,-0.02396094456277217,0.4949430331320194,6048.850202267682,0.09126490042728609,0.1684643856207685,1792.530906118661,0.1223694053251869,4248.863569881169,1.62964950349465,48251.11593983564,9857.50572883904,10,0.439559765593195,9857.50572883904,185327.0151780619,0.06270864100000001,0.007534582999142003,0.1543558550001762,0.1226466450007138,0.1618904379993182,135.531995586,12221.30588239684,10640.41458681861,32,34,4.798357631047251e-05
18362,0.2012407952330506,0.4305025217330107,5261.303001242317,0.5482522376857701,0.1152040464828198,1225.818816656325,-0.1630700178646352,4757.313294559533,1.237664504915016,68162.90301688948,6511.727974240461,10,0.08729459032410129,6511.727974240461,171544.8381832298,0.08636689099999995,0.008190218000891036,0.2119117910006025,0.1369378550007241,0.2201020090014936,140.639500594,12221.30588239684,10640.41458681861,32,35,5.152036722078425e-05
19751,0.3943416058781517,0.3275420386877235,4002.991444146528,0.2249414766319282,0.09857200763191466,1048.84702785862,0.0188534350374138,4695.548205996665,1.272562553528247,60095.54448587565,5094.057013914829,10,0.1063445656478816,5094.057013914829,147467.2513968076,0.09709054,0.01373378500102262,0.238127282998903,0.1524675219989149,0.2518610679999256,146.376488769,12221.30588239684,10640.41458681861,32,38,2.678786426463058e-05
22708,0.193471979282186,0.2864350624320241,3500.610513425202,-0.04532749479947489,0.1017181698410908,1082.323498121635,0.1061067522277217,4362.595914808633,1.175686645151154,49887.28714043426,4115.621030509734,10,0.122384731552222,4115.621030509734,123921.1832122646,0.1207219289999999,0.01295712899991486,0.2973243019987422,0.1822990179989574,0.310281430998657,153.341866706,12221.30588239684,10640.41458681861,32,39,2.301319098674734e-05
26237,0.2766572447573525,0.2364525759029543,2889.75925679066,0.1508451549553001,0.09161985945049431,974.8732889393104,-0.004704452657159421,4376.845027950436,1.142402734586057,45280.34058916659,3301.268877253023,10,0.1386462146719574,3301.268877253023,106758.4475453819,0.164098668,0.01782171900049434,0.4033814129998063,0.340396490000785,0.4212031320003007,163.110454072,12221.30588239684,10640.41458681861,32,44,2.065753097067761e-05
30313,0.2626233809959877,0.1970999591718855,2408.818890447541,0.2002262448778675,0.07974721323541982,848.5434109682951,-0.002144964304924381,4383.357255832538,1.036445061747519,39331.22661817652,2496.608443648492,10,0.1540148244057735,2496.608443648492,92153.71576400939,0.22098253,0.02611218499987444,0.5409557369985123,0.3968915810000908,0.5670679219983867,176.033869607,12221.30588239684,10640.41458681861,32,46,1.671852887886313e-05
36027,0.3291738147540904,0.1568900286416318,1917.401029927383,0.1619090098472983,0.07128137147264478,758.4633447859654,-0.01496711326005484,4429.068716297192,0.9936450354506505,31693.05192458209,1905.216014355309,10,0.1713304732624381,1905.216014355309,73966.79180331642,0.296826469,0.02871009499904176,0.728571463998378,0.4091141240005527,0.7572815589974198,193.302823958,12221.30588239684,10640.41458681861,32,51,1.549644124488314e-05
42856,0.3944846509744263,0.1193558278860111,1458.684081441652,0.2236758864939473,0.06104398766324411,649.5333367695579,-0.000305985350763608,4430.008189875317,0.9786234543426237,23970.80264936443,1427.502454575026,10,0.1883858828858333,1427.502454575026,56063.52431230662,0.414931318,0.04937682699892321,1.017020895000314,0.8656979549996322,1.066397721999238,217.701951108,12221.30588239684,10640.41458681861,32,55,1.49516093329802e-05
50917,0.4406722715705225,0.08794032322087308,1074.745589479136,0.03197862088392016,0.05970577937285704,635.2942457563217,-0.01288805931592772,4469.760173670285,0.9652968514043979,17337.88075619303,1037.448533584973,10,0.1887048200516072,1037.448533584973,40739.25732937703,0.579683586,0.06374670800141757,1.420190913000624,1.10076906500035,1.483937621002042,251.462438588,12221.30588239684,10640.41458681861,32,60,1.091228228239119e-05
64057,0.4848767911468438,0.06283846955839062,767.9681576547739,0.01412153714688765,0.05912421199659076,629.1061277626802,-0.002588820341664703,4477.788061757459,0.9583558019109211,12816.01304971109,735.9867395712935,10,0.1652555184537948,735.9867395712935,30168.20907448285,0.716650085,0.08447523600079876,1.758442956999716,1.782680551999874,1.842918193000514,293.80447277,12221.30588239684,10640.41458681861,32,65,9.28817250180882e-06
81155,0.4599132059017331,0.0456854522878658,558.3358867856543,-0.06299702249791941,0.06176313883299418,657.1854033662942,0.0007568871251549804,4475.439477231503,0.9224477080747676,9466.610317469278,515.0356591013198,10,0.1469852668560524,515.0356591013198,22310.72197915904,0.948563736,0.1112117499997112,2.330732103000628,2.171804636000161,2.441943853000339,349.612364171,12221.30588239684,10640.41458681861,32,77,6.524113763299211e-06
105194,0.2607702491241128,0.0381310058718823,466.0106863637435,-0.1211075614418957,0.06717170432450915,714.734782515974,0.0006252316059738825,4473.50034256716,0.7890491764313828,7542.670887198094,367.7053482835353,10,0.1452293461361557,367.7053482835353,17719.57330619952,1.340514536,0.1653356739989249,3.286521328998788,3.834180085999833,3.451857002997713,429.173423499,12221.30588239684,10640.41458681861,32,87,6.044047650674937e-06
132264,0.08891833082571277,0.03585181750588164,438.1560281792493,-0.2069619597958389,0.07753327438904975,824.9861837730547,0.002088037893840838,4467.030450005627,0.6256151450352287,5956.859199201812,274.1170471174208,10,0.1183649806262694,274.1170471174208,13980.00052755307,1.830874441,0.2214205450000009,4.488067577000038,5.155265921001046,4.709488122000039,537.234238351,12221.30588239684,10640.41458681861,32,94,5.450963701205502e-06
176258,0.03209168479316157,0.03506312478979301,428.5171732487117,-0.3143024039398401,0.09640566990278987,1025.796296285665,0.0008755059352825408,4464.320434982249,0.4554324233305773,4588.453194526821,195.1606146514296,10,0.1004942315726115,195.1606146514296,10737.65556961363,2.451697601,0.3375351859995135,5.993502400999205,7.888105136000377,6.331037586998718,683.087616826,12221.30588239684,10640.41458681861,32,107,4.057155525088418e-06
230846,0.01718845087755356,0.03464785698251878,423.4420583529011,0.09607647560668363,0.09019462884484934,959.7082444134254,0.0007670502306212145,4461.947481756247,0.3261049410868401,4098.224526511618,138.0865474928631,8,0.09736058360527385,138.0865474928631,9482.556702157513,3.297887318,0.4603953330006334,8.076628350998362,13.61223961399992,8.537023683998996,884.038290101,12221.30588239684,10640.41458681861,32,125,3.10636432782643e-06
310234,0.001372717334146904,0.03461490539377101,423.0393469075037,-0.2281327293183987,0.1056465867338897,1124.123482530877,0.0002918287521316183,4461.0450090641,0.2380701937654542,3421.808287754075,100.7130592886806,8,0.08980252102411872,100.7130592886806,7881.554323769123,4.338652154,0.6515675480004575,10.53403294100099,18.99034653800118,11.18560048900144,1146.93942548,12221.30588239684,10640.41458681861,32,139,2.700457630837697e-06
397887,-0.008708485483580145,0.0348244819304748,425.6006458683341,-0.2798652358909661,0.1282635633323017,1364.777490238356,0.000969344936651292,4458.048645417176,0.1850156531933419,3299.528027408043,78.74278149483801,6,0.09838687892964465,78.74278149483801,7549.80910327167,5.553356097,0.8408727639998688,13.23908525000115,28.23987688499983,14.07995801400102,1489.814690523,12221.30588239684,10640.41458681861,32,150,2.643139693511748e-06
406164,-0.002983696452360739,0.03489657838893841,426.4817587402554,-0.09241419595944682,0.1367485550397068,1455.061319770863,3.897343987834915e-06,4458.03660231373,0.1795212172756432,3276.874925924239,76.56252447490783,6,0.09109284054445727,76.56252447490783,7495.744895161345,5.586808768999999,0.8640975730013452,13.25418685099976,29.05716214399945,14.1182844240011,1833.593525601,12221.30588239684,10640.41458681861,32,155,2.643542193710073e-06
488325,-0.001014080846792583,0.0349211160707759,426.7816412556363,0.1869310841137874,0.1201298355617539,1278.231254623407,0.0001565309487950304,4457.552936102718,0.1467622713011734,2966.321617035496,62.63544302031973,6,0.0904572953259485,62.63544302031973,6774.274317254681,6.660763638,1.05931198899998,15.61375905400018,38.7044294719999,16.67307104300016,2247.119806784,12221.30588239684,10640.41458681861,32,168,2.454126789005904e-06
666121,-0.0006825592535066938,0.03493764164939075,426.983605406772,0.07676130519744818,0.1139051675517475,1211.998206331632,-0.0006339281365909792,4459.512039770802,0.1092155699547318,2938.819947164653,46.63325782582689,4,0.0933803571537466,46.63325782582689,6677.033091840479,9.314105561,1.64588834999995,21.97718717599855,70.09082619999936,23.6230755259985,2840.850171731,12221.30588239684,10640.41458681861,32,200,5.539473020631822e-06
770213,-2.723757634634291e-05,0.03493830126603736,426.9916667835752,-0.1364023974226267,0.1252000897874544,1332.18086164543,3.621933140726072e-06,4459.500844033855,0.09847335968489859,3199.114839877037,42.04730398563337,2,0.0983466936049578,42.04730398563337,7250.568871903824,10.589534871,1.974593193001056,24.94168403599906,82.11053409799933,26.91627722900012,3519.315140231,12221.30588239684,10640.41458681861,32,200,1.340166221749781e-05
883883,0.0009889261450139661,0.03491436026720311,426.6990765136919,0.0268475370981856,0.1228917493364658,1307.619162239387,1.992477463505489e-05,4459.439255178823,0.08919938936979245,3434.805364786509,38.06129706967566,1,0.09714830409282335,38.06129706967566,7773.47397578338,12.248271647,2.337515380000696,28.18840582099983,95.46205835599903,30.52592120100053,4285.016621321,12221.30588239684,10640.41458681861,32,200,3.221678097046606e-05
1146908,-0.002136695244868088,0.03496610829202981,427.3315049539088,-0.1506620147972183,0.1364195184001816,1451.560233512062,5.180810593751645e-05,4459.279116725063,0.06853026455637772,3068.881800750756,29.2851410877664,1,0.08278091784085136,29.2851410877664,6939.150033273645,15.696974159,3.365530267001304,36.72945429399988,134.2153289140006,40.09498456100118,5302.118354064,12221.30588239684,10640.41458681861,32,200,0.0001048065701545201
1546100,-0.002586267029746757,0.03502884698297502,428.0982536866114,-0.2565656719593088,0.1629710543063208,1734.079583470183,-8.263298091166395e-06,4459.304658129932,0.05105083743264377,2595.81489744448,21.85477435415389,1,0.06696155056309425,21.85477435415389,5865.819450772601,21.007820928,5.095019375999982,49.09957430899885,199.084201783,54.19459368499884,6682.467726341,12221.30588239684,10640.41458681861,32,200,0.0008369800995655589
2060261,-0.001766741353421037,0.03507176999855822,428.6228289894485,0.05787147610901878,0.1565631046949523,1665.89634295378,-7.420632790353234e-05,4459.534032408447,0.03766366434804405,2142.851903161843,16.14350636296767,1,0.05408008162202275,16.14350636296767,4839.94441972962,27.55598541,7.79553986800056,66.44910759000049,276.5480065520005,74.24464745800105,8476.651363788,12221.30588239684,10640.41458681861,32,200,0.01376907255385861
2746103,-0.002155445987981165,0.03512420783412261,429.2636878176917,-0.1706803273639825,0.1762257319739497,1875.114849068401,-7.956231148569265e-05,4459.779975320507,0.02865882905369858,1873.939699106283,12.30219464812746,1,0.04546201257412575,12.30219464812746,4230.409407463933,36.285973756,11.21790256800159,87.13539399599904,391.7828417780001,98.35329656400063,10881.69544575,12221.30588239684,10640.41458681861,32,200,0.0292713251785276
3698284,-9.876452958677118e-05,0.03512661246192691,429.2930755096215,-0.1624462669984857,0.197228886212051,2098.597117792695,-6.845276821088274e-06,4459.801136064845,0.02209716713862294,1653.269230823087,9.486160840989585,1,0.03937040586114301,9.486160840989585,3730.76088651657,52.924421498,17.27042301899928,120.2504354960001,564.3643364529999,137.5208585149994,14176.271075081,12221.30588239684,10640.41458681861,32,200,0.03657807245646882
4901017,0.002411756388635949,0.03506794028353575,428.5760248707165,0.142643505024865,0.1786613241684718,1901.030559782535,1.665400669015697e-05,4459.749653854705,0.01733854200302714,1575.987031552225,7.43088340871132,1,0.03329285144249949,7.43088340871132,3554.406994847259,66.248540478,25.85829068399835,157.0949773769971,791.0742356970004,182.9532680609955,18668.337519686,12221.30588239684,10640.41458681861,32,200,0.03545105328506086
6537547,0.01061327237120049,0.03481090748084357,425.4347483672057,0.007082855729846399,0.1777863428805207,1891.720396123027,-0.0001240258387114186,4460.133066808795,0.01809283370252291,2659.398819331805,7.697320153482534,1,0.03849765257477399,7.697320153482534,5992.413204776276,91.019391958,40.18194995699741,213.2551386550003,1095.539275523002,253.4370886119978,24755.297140606,12221.30588239684,10640.41458681861,32,200,0.1003603341926083
7961735,-0.00534063755918998,0.03494001097775364,427.0125616934307,-0.02318362181668139,0.1806663880355016,1922.365270600783,1.536038946400238e-05,4460.085579977333,0.01480337848695503,2619.622937905609,6.32122856943209,1,0.03445671280064863,6.32122856943209,5901.465682999824,101.457848975,57.48770604200399,242.3779813810033,1314.990427944002,299.8656874230073,32178.897289323,12221.30588239684,10640.41458681861,32,200,0.1031967833498787
10902962,-0.002395242179600035,0.03499806850020236,427.7221004340506,-0.3470404585596075,0.2297983731384037,2445.149961569057,-4.592782294511383e-05,4460.227567906599,0.01597938344575429,3430.86719805955,6.834735451059124,1,0.04672160834727282,6.834735451059124,7728.18544817321,145.763976847,98.07855505499901,340.5281469419933,1862.530599573998,438.6067019969923,42385.031612641,12221.30588239684,10640.41458681861,32,200,0.09088094020968535
13819355,0.00924618743754148,0.03477448421043116,424.9896084382583,0.3693433025331623,0.1778949161248787,1892.875660456032,1.817425397441197e-05,4460.171380842996,0.02401971291770342,6561.898465320378,10.20812838769415,1,0.07616022486240225,10.20812838769415,14779.41127807515,168.231243072,146.6327811200026,416.8728726959962,2349.632922122997,563.5056538159988,56868.044321079,12221.30588239684,10640.41458681861,32,200,0.08975718364400297
17955231,0.007596287718568628,0.03459186573602077,422.7577722027123,0.01093866589565693,0.1765511986573907,1878.57794951441,1.014045243252525e-05,4460.140031184546,0.01763419146273763,5368.430277623255,7.454991497383047,1,0.06011892789984474,7.454991497383047,12090.37824022581,243.119640793,233.693441964002,847.9571473200049,3140.262780114004,1081.650589284007,73613.71975220701,12221.30588239684,10640.41458681861,32,200,0.09857048721818211


==> anc/circular_arc_scan_3d_errors_o3_ref-3_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ind-sum,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
14265,0.2997129574751318,0,0.7568147336148353,0,6704.528741335218,0,56.62005872442463,523693.8909837794,0.08613276400137693,0.02556537097188993,0.1250545750008314,0.2111873390022083,31,8.811899758875117e-05,32,10640.41458681861,12221.30588239684
14284,0.2978205792923059,0.009138010101283633,0.7703194264312484,-0.02551663338964477,6704.477868059156,1.09470634515786e-05,48.43095823532818,455944.0223422534,0.07174811000004411,0.02618569802143611,0.1090809740016994,0.1808290840017435,31,9.20121136475413e-05,32,10640.41458681861,12221.30588239684
14349,0.2352598342424711,0.3401884158543422,0.7131371588339162,0.1112772293750884,6642.210466950581,0.01346154496204108,43.39389393234561,378198.0659395271,0.07679517100405064,0.02785139199841069,0.1078283540009579,0.1846235250050086,30,9.109387058784467e-05,32,10640.41458681861,12221.30588239684
14414,0.2364264147441645,-0.00713619843603468,0.7155540165815052,-0.004881099670865893,6642.226721207501,-3.530437235768533e-06,34.43860854812172,301165.7871410231,0.0774087009995128,0.02866440798243275,0.1060289089982689,0.1834376099977817,30,6.995075197204955e-05,32,10640.41458681861,12221.30588239684
14533,0.2578014357444847,-0.124869068718921,0.6928179176774445,0.04658443735061926,6642.302141862189,-1.638131176819129e-05,25.33124653979866,214483.2030437445,0.09147630000006757,0.03419102899351856,0.1150819799986493,0.2065582799987169,30,0.0001051150838835723,32,10640.41458681861,12221.30588239684
14556,0.2598852697602451,-0.01161456612993773,0.7023758927970063,-0.01976708744584258,6642.299407432253,5.939129591343651e-07,19.49065757447656,167306.8423712684,0.09095407500353758,0.03395722000277601,0.1188067740004044,0.209760849003942,30,9.790688574271326e-05,32,10640.41458681861,12221.30588239684
14670,0.2664455010943115,-0.03596560905105983,0.6943695867328874,0.01653956964033522,6653.458272168529,-0.002421651023564748,16.18495162055782,137347.1683616583,0.09091279600033886,0.03419082401524065,0.1073425729991868,0.1982553689995257,31,6.485622933678757e-05,32,10640.41458681861,12221.30588239684
14770,0.2936226570133665,-0.1401228226353979,0.6824452923287565,0.02499036117991073,6680.037706360262,-0.005751840140462493,13.24766107878859,110490.4303440183,0.09071459799815784,0.03400429098837776,0.1056106869982614,0.1963252849964192,30,0.0001004064241610754,32,10640.41458681861,12221.30588239684
14789,0.2643845962857343,0.1513251719396234,0.6245930238321971,0.1277969424109004,4615.31912798625,0.5334258391919827,11.38164218488156,86879.97182896847,0.0909054930016282,0.03400054603116587,0.1088955630002602,0.1998010560018884,31,5.493181723763776e-05,32,10640.41458681861,12221.30588239684
14954,0.2655376749065703,-0.006278443175303627,0.6211176371229215,0.008049920959001857,4610.791882142522,0.001415858891072871,13.23070290247935,100432.5276447953,0.09971580199999153,0.03789642999254283,0.1060349690014846,0.2057507710014761,31,4.906899085984822e-05,32,10640.41458681861,12221.30588239684
15584,0.2706393653666662,-0.02745513180087956,0.5972413498895498,0.05655248118158041,4711.787283425621,-0.03125986114841478,19.78957602680097,144445.4853058381,0.1316099550022045,0.05077218699807418,0.114313994999975,0.2459239500021795,32,4.84548157395184e-05,32,10640.41458681861,12221.30588239684
15638,0.2652721601536461,0.0288984240082705,0.5920093323557077,0.01269413515838301,4570.392291482724,0.04395640751395,15.53798991045121,112419.3324392638,0.1377593869983684,0.05150964297718019,0.1113611069995386,0.249120493997907,33,4.089167533590289e-05,32,10640.41458681861,12221.30588239684
15847,0.2652376707668201,0.0001875843368287301,0.5849614807782296,0.01727829091650892,4685.315317789618,-0.03582814155992343,10.92264139196535,78085.88888439702,0.1428117049981665,0.05584640097731608,0.1142470279992267,0.2570587329973932,33,4.318765826288657e-05,32,10640.41458681861,12221.30588239684
15866,0.2654967371883398,-0.00140844032596989,0.5827665432996468,0.00542357309151434,4684.836142803844,0.0001475543654132054,7.395669901728072,52673.20487117655,0.1463385970018862,0.05635195101785939,0.1422224559973984,0.2885610529992846,34,3.805072066245934e-05,32,10640.41458681861,12221.30588239684
15884,0.2581694255729903,0.04037597557676688,0.5795166149069515,0.008068030172789863,4683.882498404142,0.0002937046363890005,7.015016845561109,49683.504758025,0.1491640679960256,0.05612073898009839,0.1176035719981883,0.2667676399942138,33,6.092714302053116e-05,32,10640.41458681861,12221.30588239684
16338,0.1542155640642457,0.7433697803443385,0.4888434231691196,0.2454775811923971,4681.087441299471,0.0008611699064933402,8.396783238303712,50164.94411094519,0.1735888050025096,0.0633269320060208,0.1224454050025088,0.2960342100050184,34,3.947276472935617e-05,32,10640.41458681861,12221.30588239684
16499,0.2138886694675207,-0.4719116839662678,0.4427422510815229,0.1429053861039048,4703.178260711383,-0.00679230011087825,10.38656900656079,56200.56655865164,0.1694914950021484,0.06609723896690411,0.121296153000003,0.2907876480021514,34,4.84630086187638e-05,32,10640.41458681861,12221.30588239684
17210,0.2087276061343542,0.03523863651278324,0.4039012556620738,0.1324644258596929,4655.755532631476,0.01462070823255608,18.00313141561612,88867.07154739025,0.1873768479999853,0.0730289770035597,0.1284662680009205,0.3158431160009059,35,4.012354120389134e-05,32,10640.41458681861,12221.30588239684
17260,0.2092132161028521,-0.003352567499297663,0.4014451629620487,0.008799700754767832,4656.74697393026,-0.0003071886315163224,9.304039796085641,45647.33240703108,0.1945359999990615,0.07598285402855254,0.1273178219998954,0.3218538219989568,34,3.70312479316461e-05,32,10640.41458681861,12221.30588239684
18543,0.1513208405561126,0.4673632948302678,0.3561924720667397,0.172545904202637,4661.402813700875,-0.001441693396284523,9.670697288639083,42097.87167356466,0.2260892969970882,0.08865607900952455,0.1425225080020027,0.368611804999091,36,3.973212970084253e-05,32,10640.41458681861,12221.30588239684
21277,0.1540720839370806,-0.02599479063612328,0.3134054681193157,0.1846266748425569,4225.711023831289,0.1415700766837651,8.950566514699254,34282.67549361131,0.2570618530007778,0.09831588697852567,0.164892756001791,0.4219546090025688,37,3.295668044409444e-05,32,10640.41458681861,12221.30588239684
23587,0.1212574646970268,0.3455319226508531,0.2731263308065725,0.1984619471936635,4375.148233738816,-0.05013778587504972,8.413650659042007,28084.43299969118,0.2964285490015754,0.1200053849934193,0.1812755370010564,0.4777040860026318,39,3.268793623485879e-05,32,10640.41458681861,12221.30588239684
27465,0.0965707716289628,0.3284150531268106,0.2317158203171915,0.2372118570856814,4385.710245503709,-0.003478601877560761,9.125588595027768,25842.47982527093,0.4223979669986875,0.165056956007902,0.3353776660005678,0.7577756329992553,44,2.647214833783488e-05,32,10640.41458681861,12221.30588239684
31278,0.08022607530325904,0.2675153834670781,0.1900900558907216,0.2856734842686645,4420.867610404046,-0.01151903186025914,7.597318438599955,17649.70059271299,0.5883639820021926,0.2286112919500738,0.4190332290017977,1.00739721100399,47,1.938781276496552e-05,32,10640.41458681861,12221.30588239684
37191,0.06484315894751157,0.3071168457037572,0.1515182907318861,0.3271911017392511,4431.925146957934,-0.003603983936812864,7.330435419337506,13574.14388772242,0.8021410310029751,0.3136258090926276,0.4126259830009076,1.214767014003883,52,1.893345110071192e-05,32,10640.41458681861,12221.30588239684
45010,0.06100464393787596,0.08803530491638628,0.1160232296770958,0.3850782765286262,4430.303606830023,0.0005279457328939744,7.036743666026077,9977.788534330208,1.091101742000319,0.4227892120397883,0.9700096509986906,2.06111139299901,56,1.542280655720981e-05,32,10640.41458681861,12221.30588239684
54489,0.06258081620395033,-0.03680140385064946,0.08407849755323819,0.4646048902317103,4469.651989663116,-0.01275693705366665,6.781507371663024,6968.331367332978,1.437151444002666,0.5578473669302184,0.8218433410002035,2.258994785002869,62,1.171060153962078e-05,32,10640.41458681861,12221.30588239684
66150,0.06306809996801986,-0.01118999535769047,0.06296135016221831,0.4172704104220629,4477.7569430089,-0.002613712927356303,6.801634426812326,5233.653092154985,1.867419945003348,0.723018874097761,1.83875554000042,3.706175485003769,69,1.033031783081513e-05,32,10640.41458681861,12221.30588239684
81118,0.06255252676556022,0.01184230803793587,0.04831139874201631,0.3821028555762129,4477.878153359473,-3.905241109212731e-05,6.544844048415328,3864.261679543768,2.473171792000358,0.9606335579555889,2.084803173998807,4.557974965999165,73,7.195755521112675e-06,32,10640.41458681861,12221.30588239684
103987,0.06539696028173683,-0.06415541710100227,0.03881005178255251,0.3159332651398542,4471.998202504581,0.001895663542652851,5.557409313881818,2635.932111579046,3.345164999998815,1.29496287704751,3.324302011998952,6.669467011997767,83,6.19604134765955e-06,32,10640.41458681861,12221.30588239684
134149,0.07577167468351818,-0.21243505494361,0.03590884055852451,0.1120912867085812,4466.088493576537,0.001907770487329802,4.327418062362196,1899.100071543771,4.681051879000734,1.807318472157931,4.960732310999447,9.64178419000018,95,4.805447428277171e-06,32,10640.41458681861,12221.30588239684
174716,0.08342197109522076,-0.138768766373935,0.03510781619154718,0.03254681216608409,4464.600414005549,0.0004807792678922525,3.152320104691771,1352.545057616423,6.370930081000552,2.460663673107774,7.710814676000155,14.08174475700071,105,3.879025654835554e-06,32,10640.41458681861,12221.30588239684
235675,0.08929432821489922,-0.09814114070392484,0.03464008448212967,0.01934981058241664,4462.012850342764,0.0008363900750022386,2.205825591875569,933.8297973873173,8.9005662319978,3.426283723219967,13.7868798419986,22.6874460739964,123,3.508846687214205e-06,32,10640.41458681861,12221.30588239684
325626,0.1044895518765711,-0.2267182450378683,0.03463207709926657,0.0003335311425204051,4458.42734842245,0.001159760281520439,1.539555309307735,651.6155646791302,12.26974779200464,4.727431107185112,21.89054426000075,34.16029205200539,142,2.781266281080115e-06,32,10640.41458681861,12221.30588239684
447572,0.134135913034287,-0.3603368590920905,0.03480261186666987,-0.007086664075104496,4459.739410795414,-0.0004245056060459053,1.081748231803988,460.1036156554347,16.49149902600038,6.448390547870076,35.02382036500057,51.51531939100096,158,2.217969166906631e-06,32,10640.41458681861,12221.30588239684
624576,0.1734450981019923,-0.3707835172242228,0.03493219341794467,-0.005361651927562818,4459.513748115868,7.300217248334579e-05,0.762719470129485,325.6179239729674,23.43230286200196,9.306665710020752,66.13980025800265,89.57210312000461,192,1.845297243236388e-06,32,10640.41458681861,12221.30588239684
882714,0.2053642620343982,-0.2437060745442948,0.03490861433091606,0.000974142032825412,4459.320165325478,6.262723007320319e-05,0.5463963732496082,233.1084583682412,33.72678833499958,13.35321981991001,109.5375150319996,143.2643033669992,200,2.158678803331823e-05,32,10640.41458681861,12221.30588239684
1234308,0.1990773243230013,0.04485624048566966,0.03496431691277085,-0.002300228549174753,4459.628034799054,-9.959958348891062e-05,0.3909919122506131,167.0746023033211,48.21609443999841,18.94012738955644,168.2696494529991,216.4857438929976,200,7.063598337424945e-05,32,10640.41458681861,12221.30588239684
1705647,0.1822586695589636,0.1273414605320782,0.03503640250679076,-0.002971328484505609,4459.565230940528,2.031726694253996e-05,0.2809105406002657,120.2832506939115,65.50948627400066,24.89958117843707,247.2384983849988,312.7479846589995,200,0.0006783699677181106,32,10640.41458681861,12221.30588239684
2371726,0.2182999328635071,-0.2603242452978962,0.03508598868109555,-0.002040367947479121,4459.789867660422,-7.266944263988028e-05,0.2011768516317281,86.26394994981872,92.71952098600013,35.02105239969387,370.5092183859997,463.2287393719998,200,0.01859163595073339,32,10640.41458681861,12221.30588239684
3293340,0.269627042544951,-0.3046535138458736,0.03511337914512388,-0.001125824629203547,4459.806226590398,-5.291931809801662e-06,0.146220335325078,62.74772947104521,130.7452054910027,48.10421549654347,551.1784097999989,681.9236152910016,200,0.02120089125902832,32,10640.41458681861,12221.30588239684
4550738,0.3055366751285387,-0.1803803640121666,0.03508995200857687,0.0009628664172408803,4460.177209706168,-0.0001200036985508777,0.1062105171795286,45.54785315853904,186.4929439219995,68.13977540297128,796.1504493679968,982.6433932899963,200,0.01786968418390577,32,10640.41458681861,12221.30588239684
6304508,0.2761053093407164,0.146126934137436,0.03509416374861099,-0.0001731518991863415,4460.382354411649,-6.635486197604823e-05,0.07974602830534398,34.20279321525493,263.6665637150072,93.96109336626978,1192.264028639998,1455.930592355006,200,0.06730744529979003,32,10640.41458681861,12221.30588239684
8770907,0.3331678031176034,-0.2710303569978733,0.03493691143652167,0.006479052663906779,4460.299893750282,2.66718584782763e-05,0.06723998376751197,28.70977063651902,475.8080599960012,130.3692577917536,1704.660026632002,2180.468086628003,200,0.1087518115835944,32,10640.41458681861,12221.30588239684
12200208,0.3258233235815681,0.03215910660288175,0.03490923630509499,0.001143277854131628,4460.222375702338,2.507362236684039e-05,0.05698155945712323,24.31041052746868,593.7005501429958,171.7922825796413,2383.068629770001,2976.769179912997,200,0.08691073152657934,32,10640.41458681861,12221.30588239684
17041149,0.2735341938497454,0.2523686886362797,0.03466593059468651,0.01009030630763229,4460.221745099382,2.039736465746237e-07,0.07167222077105462,30.36486387538723,850.5944144239984,292.9080753173694,3581.692479301004,4432.286893725002,200,0.08699390624552589,32,10640.41458681861,12221.30588239684


==> anc/kellogg-0.1,non-autonomous_3d_errors_o1_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
3625,0,1.402548001435295,0.3263623160457828,0,0.1226840645442932,0.008563438335045673,0,0.04835841810086139,8.554820442013407,3.488550904977958,2.791971012811303,10,0.2355681352080639,2.791971012811303,5.186024909867969,0.001154352910816669,0.0006522400071844459,0.06944206799380481,0.001806592918001115,0.50527952,0.2326924395541546,0.06980073872555777,256,23,8.714824052851606e-12
3652,0.09450230152650667,1.295571760501852,0.3056694102469151,0.1318883849608389,0.1119657604904214,0.007815302900430768,0.1570892015429801,0.04336941100982424,8.800766004054411,4.643933359788734,2.690124954180412,10,0.3799547295806338,2.690124954180412,6.07232829094485,0.0007747500203549862,0.0007255889941006899,0.03912057098932564,0.001500339014455676,0.5574548109999999,0.2359339864960558,0.06980082898735247,256,6,0.0002175011164597427
3679,0.05319359477131007,1.237985161911813,0.2946043203424363,0.08236721950514099,0.105752123794508,0.007381605157687239,0.03423958057898705,0.04235223983745983,8.79743354494911,6.140953580070833,2.591761930267482,10,0.5250214658932288,2.591761930267482,6.670487010177422,0.0007670070044696331,0.001223472994752228,0.03575688200362492,0.001990479999221861,0.611149372,0.2379708007868855,0.06980101101355454,256,5,0.0003416787692912746
3761,0.08411229773755703,1.147510676251434,0.2779193509226262,0.1371079358768224,0.09616413307063128,0.006712390432647281,0.003718747536574732,0.04224321161472604,8.912617716478886,7.468261607471606,2.476988930785311,10,0.7421567207914078,2.476988930785311,7.567832029998969,0.0007837970042601228,0.00173145200824365,0.03618126700166613,0.002515249012503773,0.672335955,0.2421932594392095,0.06980139287188415,256,5,0.0003129400305672323
3957,0.08077661064629814,1.070326662672852,0.2627862297648647,0.1299123557682587,0.08788288181066817,0.006134366137155374,0.07717692882096722,0.0400427926467327,8.996613816664711,9.349416783091494,2.364186225531808,10,0.8873228524013467,2.364186225531808,8.402052695448464,0.001397694009938277,0.003433003003010526,0.04205054299382027,0.004830697012948804,0.7612302289999999,0.2455196520178493,0.06980160425748259,256,6,0.0001822249446249272
4264,0.07284125317053804,1.005345479994003,0.2498476114526113,0.1275092429900792,0.0804487010363128,0.005615463218613135,-0.0285040895810223,0.04084180657562094,8.891471289912804,12.75693648486498,2.221512864084183,10,1.454701642826582,2.221512864084183,9.718414641018512,0.001808364992029965,0.007172779005486518,0.04451357100333553,0.008981143997516483,0.8999942480000001,0.2485191572693016,0.06980178854694542,256,5,0.0002117518050077603
4770,0.07938947217684422,0.9391036959799822,0.2364702929916945,0.1343536219347758,0.0732948668573251,0.005116124645007364,0.02759302630429568,0.04006808769407488,8.966093432765724,15.60208316318438,2.120214741037019,10,1.444344683889517,2.120214741037019,11.226090057847,0.002502159972209483,0.01362336899910588,0.05209887199453078,0.01612552897131536,1.117545159,0.2518042405795569,0.06980195018249163,256,6,9.869675969458331e-05
5781,0.07754593408089701,0.8790644805650012,0.2240953976236616,0.1442952088467471,0.06631867104471691,0.004629178534494631,0.02357995250384921,0.03941852256837226,8.802694301026108,22.91509335052215,1.972643279547986,10,1.661025963245683,1.972643279547986,14.04056806455162,0.00189504399895668,0.02513656299561262,0.04546003400173504,0.0270316069945693,1.463939274,0.2549248690831289,0.06980204008269858,256,6,7.868393251139994e-05
7306,0.08454088186007405,0.8196378101648224,0.2113409211327185,0.1424490468186213,0.06008333238150355,0.004193942720190515,0.0504612977630647,0.03806361030086254,8.903053450023499,30.16694636429784,1.881579517021793,10,1.890049468963372,1.881579517021793,17.30294947234873,0.002917795995017514,0.04171060300723184,0.04673361500317696,0.04462839900224935,1.998764678,0.2578467202363683,0.06980209908399831,256,6,0.0001335382517580482
9561,0.07092604578924577,0.7726155144686423,0.2012022016723,0.1292793434216149,0.05493345187462719,0.003834471679276244,0.02609082777253287,0.03738142531813497,8.805130400075427,47.29428332585938,1.771611622506875,10,2.249381798442175,1.771611622506875,24.4592790989653,0.004440911987330765,0.06888015499862377,0.0562611550121801,0.07332106698595453,2.853249145,0.2604169834858604,0.0698021250881436,256,6,8.71377813260704e-05
13797,0.08290336500587558,0.7223994251435709,0.1899661972568364,0.1421882641985055,0.04977758789724585,0.003474582291790986,0.04347063943733375,0.03627186531772098,8.931740396214789,62.65779007140355,1.696728757954193,10,2.9676693925668,1.696728757954193,31.30679330342385,0.008209177001845092,0.1188315089966636,0.06229560999781825,0.1270406859985087,4.332963661,0.2629655985939942,0.06980214266234526,256,6,7.513042364783022e-05
18691,0.06577928304838243,0.6844420306417458,0.1814992320513627,0.1187965576921831,0.04584293931543805,0.003199935869955572,0.03106612724860353,0.03549915815034005,8.990161581723795,96.74415945723096,1.631707423100533,10,3.210369245102202,1.631707423100533,46.29826744205974,0.01219484800822102,0.1803974700014805,0.07945687900064513,0.1925923180097016,6.484604146,0.2651783846196377,0.06980215312847453,256,6,5.026239233846566e-05
25326,0.07642771137462975,0.6438285468674128,0.1721344349236851,0.1346015229470897,0.0417593040255203,0.002914890057116532,0.05157796611641711,0.03425244196218574,9.33340075712335,123.9568386822638,1.606599665243722,10,3.27592649091432,1.606599665243722,58.56621567177473,0.01882787200156599,0.2630102539988002,0.1197260989865754,0.2818381260003662,9.590817719,0.267360675076021,0.06980217044170947,256,6,5.347502191377251e-05
29584,0.05858379552026303,0.6139056363118784,0.1652845571390702,0.1067578992757397,0.03878072211267551,0.002706978764530432,0.03444815930823857,0.03344426145099195,9.83864728879734,195.6446179164804,1.626176459976382,10,3.301696673177525,1.626176459976382,90.62911178478498,0.02241875199251808,0.3200205620087218,0.1068464540003333,0.3424393140012398,13.367470326,0.2692344675837147,0.06980217533509139,256,6,4.421567198170105e-05
33654,0.06522520238627824,0.5828128124993567,0.1579783363774415,0.1081259066494674,0.03598046187497989,0.002511514602915892,0.04818100686275924,0.0323457839641039,10.71620807018457,264.7758881595692,1.692928723202271,10,2.993417248761515,1.692928723202271,121.895975161593,0.02536832899204455,0.3627823830029229,0.1204449719953118,0.3881507119949674,17.632495152,0.2710618795423546,0.06980217796098805,256,7,2.939077508033929e-05
36328,0.04485367145634858,0.5624900044381123,0.1531423247591755,0.06869206776786062,0.03430744170489918,0.002394734300621478,0.04596776455782802,0.03133141475078648,12.64836452318128,398.031053784126,1.936999947481462,10,3.525745416307839,1.936999947481462,181.7511715025879,0.02836482199199963,0.3967016880051233,0.1218778679904062,0.4250665099971229,22.311401293,0.2722578597857109,0.06980218231426753,256,7,1.96885149366298e-05
36989,0.008215182172930683,0.5589299258181573,0.1522727599141655,0.009125965184133391,0.03409111010894941,0.002379633890842618,0.03637466657193003,0.03055133131165926,12.91370896658257,427.935041173564,1.966406105069834,10,3.492192785347813,1.966406105069834,195.2647289916641,0.02826642300351523,0.3965423720073886,0.136771402991144,0.4248087950109039,26.975140711,0.2724362265829117,0.06980218254077708,256,10,6.937337885476024e-06
37595,0.00196757449748969,0.5579081478475254,0.1520652290237608,0.003293543105963981,0.03401337143067296,0.002374207596783673,0.05043842192159281,0.02950167415771026,13.37935804284858,439.3030392715965,2.034535144976665,10,3.37606782195542,2.034535144976665,200.4235866733877,0.02811619300337043,0.3966124150028918,0.1339353799994569,0.4247286080062622,31.643429688,0.272563198100702,0.06980218358015026,256,9,4.548800589984636e-06
39361,0.01403406573833831,0.5517590309423758,0.1505931596989645,0.01656673243180699,0.03362502273063677,0.002347100072605612,0.06296986044382197,0.02824170063554968,13.80814836050748,523.9892976279997,2.079412691200897,10,3.062241177514085,2.079412691200897,238.4722238096561,0.02831787499599159,0.398151343993959,0.1397236800112296,0.4264692189899506,36.280702011,0.2729328407035934,0.06980218545598479,256,9,1.14235627618625e-05
41863,0.01522056414427881,0.5451294908116462,0.1490127395886592,0.0204353707674138,0.03315208908962879,0.002314088410550899,-0.001176366602577921,0.02826473817358744,14.09524704402979,588.9363273292856,2.100371377209829,10,3.037863936895977,2.100371377209829,267.7253222719661,0.02919960899453145,0.4183754249970661,0.1435385779914213,0.4475750339915976,41.141776006,0.2733529227464713,0.0698021896687902,256,8,1.63211343960393e-05
44375,0.01315216196041609,0.5395671155788524,0.1476604555721686,0.01769399277647284,0.03274797589497951,0.00228588050994806,-0.002215358141408393,0.02830817397718328,13.7340700743389,639.7708930082713,2.02797904403697,10,2.931797909353322,2.02797904403697,290.6338535126616,0.03146050199575257,0.4310275669995463,0.1459448949899524,0.4624880689952988,46.189128688,0.2736646680436726,0.0698021922722406,256,9,1.071491896403522e-05
48508,0.02381124967053398,0.5295872007141257,0.14524336550883,0.0348771562041814,0.03196578464662833,0.002231281962010205,0.02950516549887288,0.02773511150258616,15.12735905934866,775.2942863366408,2.197148541040288,10,3.17014103824601,2.197148541040288,351.6204064078971,0.03605084698938299,0.4827341180061921,0.1698049460101174,0.5187849649955751,51.896145002,0.2742576960186642,0.06980219590028286,256,9,1.294221630953627e-05
48732,1.773747944459378e-05,0.5295818616525327,0.1452415797985446,0.0001368486893641407,0.0319627526541118,0.002231070320934428,-0.0003364878910267381,0.0277415810733105,14.78552215796118,772.4787838638998,2.147472596368667,10,2.967622259765943,2.147472596368667,350.2835625229845,0.03621310900780372,0.4823181429965189,0.1734586880047573,0.5185312520043226,57.600981086,0.274257089065184,0.06980219585835375,256,10,2.392000623117012e-07
49663,0.0001878622068026045,0.5295153020539383,0.1452226682292219,0.0002453212592374807,0.03195731771652788,0.00223069097364843,0.005222345209932675,0.027641342138633,14.35513054628471,772.0972788962366,2.084690360710273,10,3.066362125946247,2.084690360710273,350.1545153984771,0.03532594299758784,0.4830786800011992,0.1430118629941717,0.5184046229987871,63.281429364,0.2742558480669346,0.0698021965871919,256,6,5.222139114905545e-06
57218,0.03099749127000208,0.5164053659134646,0.1421357211400968,0.05745962542879639,0.03070953290017438,0.002143593044309547,0.04390041599542158,0.02681289975851571,16.12094675983893,936.4932748771371,2.291362393170812,10,3.332081237318453,2.291362393170812,424.2531157081239,0.04184941400308162,0.5547343379876111,0.1801025349996053,0.5965837519906927,69.855933025,0.2752405968684586,0.06980220282990286,256,9,1.704762008545072e-05
58039,9.235497151115287e-05,0.5163839018601367,0.1421266225295456,8.033292955817126e-05,0.03070782276284163,0.002143473686919426,6.066430125378476e-06,0.02681278701241467,15.87271517350425,939.5138742445097,2.25593539798363,10,3.383451479383646,2.25593539798363,425.6626947132846,0.04516218199569266,0.5677386230090633,0.1864424910017988,0.612900805004756,76.463318808,0.2752344176833785,0.06980220328460286,256,7,3.863693457945619e-06
62129,0.00777476764198816,0.5133053403693112,0.1413627539936476,0.009223451887211676,0.03051212644845239,0.002129813722251628,0.01767269460472823,0.02648633984705853,17.66385707644922,1064.728353788998,2.497011482477042,10,4.151253057004923,2.497011482477042,482.5519655230949,0.04473236799822189,0.5589829719974659,0.2057294700061902,0.6037153399956878,83.093783762,0.2753970061794805,0.06980220555423317,256,9,1.188764240451888e-05
64249,0.0003957898936461039,0.5131716976969191,0.1413239777631815,0.001775949402088999,0.03047458882658086,0.002127193546696502,-0.0001654852423504855,0.02648937815358691,16.51409925426038,1040.056232534182,2.333838195788066,10,3.671816035684901,2.333838195788066,471.0675375982948,0.04379430899280123,0.5604773549857782,0.1679203410021728,0.6042716639785795,89.702769366,0.2753931645050463,0.0698022066450688,256,6,6.039383670500139e-06
68060,0.00681752483857307,0.5105155433143137,0.1406577199622043,0.008721042614694705,0.03029092620996077,0.002114373521167297,-9.68341361151087e-05,0.02649115618848916,16.41480545672927,1101.535529381371,2.308869109166689,10,3.43944294737303,2.308869109166689,498.5213870681561,0.04592132499965373,0.5704249289992731,0.1956382960051997,0.6163462539989268,96.509033335,0.2755209352668118,0.06980220764830931,256,9,9.899107313392755e-06
69489,0.0001043672920901805,0.5104954338760043,0.1406475448843473,0.000146302537180365,0.03028785431032245,0.00211415911513027,0.0002050851430713602,0.02648739062732509,16.14514764785671,1098.401881683458,2.270775378466341,10,3.402471731045515,2.270775378466341,497.088942841047,0.04661708499770612,0.5721276390104322,0.1927358510001795,0.6187447240081383,103.204887341,0.2755118568181152,0.06980220828682936,256,7,4.489670120350464e-06
72957,0.004041486458021887,0.5089221234267668,0.1402540939488448,0.0064203866158819,0.0301533640365022,0.002104771434518037,0.0001184548677616888,0.02648521592549177,16.12098840018765,1124.338387174072,2.261034621628156,10,3.625712099848937,2.261034621628156,508.7352756794281,0.04749989398987964,0.5820514789957087,0.2416900410025846,0.6295513729855884,110.111885954,0.2755904832834943,0.06980220953025681,256,9,1.042247988602727e-05
74764,0.00123511498706459,0.5084464488877377,0.1401340714928283,0.001836436287246038,0.03011500537131102,0.002102093932013167,0.0005159675387738883,0.02647574540822904,16.06048966016516,1124.474670984842,2.250621806247415,10,3.41734229013505,2.250621806247415,508.7911365066142,0.04836657299892977,0.5817509640037315,0.2107299259951105,0.6301175370026613,117.021930412,0.2756122533639117,0.06980221009741946,256,9,5.135935735258098e-06
75782,5.405796686129617e-05,0.5084320743999811,0.1401288207497017,0.0002459694617438367,0.03010987118155923,0.002101735570180588,-7.342311630398721e-06,0.026475880151652,17.03763586330727,1147.984083968165,2.387463821888074,10,4.178663874460867,2.387463821888074,519.7467460917845,0.0484530630055815,0.5814986220066203,0.1873644809966208,0.6299516850122018,123.911163224,0.275609718200947,0.06980221062745014,256,6,2.99339677737061e-06
84290,0.02160295216956791,0.4999998202579311,0.138046160051891,0.04056855456684726,0.02927497528969922,0.002043458031332205,-9.881807481049291e-05,0.02647769369161408,16.31071230565624,1225.033961795563,2.251631201506969,10,3.356636257933518,2.251631201506969,554.004727992412,0.05985863899695687,0.6418789290037239,0.2521316930069588,0.7017375680006808,131.574063089,0.2760924193546274,0.06980221199541788,256,12,1.238816018193088e-05
86984,0.001346714002416802,0.4995280398271696,0.1379173580887192,0.003418213157721277,0.02920569516632636,0.002038622146667629,0.001597660786722008,0.02644838815076301,16.06069801027674,1222.047866487487,2.215049038638117,10,3.37153724493004,2.215049038638117,552.6385047198955,0.05521115601004567,0.6464874840021366,0.2293543609994231,0.7016986400121823,139.359750862,0.2760953281750447,0.06980221272110393,256,9,6.580554126510117e-06
88248,7.882613877420002e-05,0.4995086282559501,0.137909822749991,0.0001627291857457192,0.02920240090853969,0.002038392212687313,0.000241467961584138,0.02644396177944778,16.21528814959817,1223.126465369089,2.236247514551113,10,3.429084708343956,2.236247514551113,553.2235645972049,0.05643988600058947,0.6460420560033526,0.2447326939873165,0.7024819420039421,147.073887827,0.2760909721049413,0.0698022131492354,256,9,2.522751012373942e-06
97388,0.02569699031057493,0.4897406215496977,0.1354751483983158,0.04860149624035667,0.0282350164889036,0.00197086666206627,0.01354869504136579,0.02619678266976721,16.49321098163606,1347.396605446788,2.234420205301877,10,3.397565236621593,2.234420205301877,609.1216420338098,0.06759735201194417,0.757321012992179,0.2884437100001378,0.8249183650041232,156.132938854,0.2766263251139524,0.06980221395800579,256,13,1.188620765867811e-05
98139,1.947389682717229e-05,0.4897370736442748,0.1354733197296213,4.087856209382218e-06,0.02823493643752273,0.001970861077651075,-0.0002218464160661748,0.02620081131687698,16.26783419917456,1343.431699959302,2.203857503773244,10,3.297681246795396,2.203857503773244,607.2800401138791,0.0660163900029147,0.7575427669944474,0.2718212119943928,0.8235591569973622,165.137750711,0.2766245951557747,0.06980221407659717,256,11,1.557076939700162e-06
100511,0.0002293898592100177,0.4896620485657761,0.1354517810576104,0.0004775754754445545,0.02822559127189171,0.001970208771295144,0.00034498369631879,0.0261945468106167,16.42726575256361,1341.511368712158,2.225102404091427,10,3.506937629859553,2.225102404091427,606.3895557720882,0.06842919001064729,0.7577868200023659,0.2622046399919782,0.8262160100130131,174.074774866,0.2766229922338267,0.06980221432091541,256,6,4.068725192966445e-06
111488,0.02491637684523899,0.4802530900428946,0.1331325170900049,0.04909649055188649,0.02728120354194703,0.001904288443652597,0.03191349155382798,0.02562146573505172,18.10861368423326,1568.043148560278,2.410845320792481,10,3.785287294444087,2.410845320792481,708.5394518089656,0.08065860699571203,0.908164061998832,0.3181861490011215,0.9888226689945441,184.720624053,0.2772132441211653,0.06980221531372693,256,12,1.400454728489158e-05
114458,0.0001262218909687102,0.4802070390185678,0.1331208697892952,0.0009623650496409635,0.02726301124517766,0.00190301859140244,-0.00144499574340331,0.02564714091590697,17.88313925229004,1583.498016284685,2.380619051827936,10,3.779445801441419,2.380619051827936,715.4665739025363,0.08314908000465948,0.8842036970017944,0.2856302040017908,0.9673527770064538,195.296282093,0.2772155736437423,0.0698022156939487,256,9,4.369918850151145e-06
119077,0.0001540922366928106,0.4801430920072531,0.1331066520949403,0.001262316044966263,0.02723916702483417,0.001901354233927034,0.0001154926256584154,0.0256450878575662,17.89058788329296,1600.762175650387,2.38135625715543,10,3.952310842540824,2.38135625715543,723.2503079298655,0.08508613400044851,0.8881145769992145,0.2548593410028843,0.973200710999663,206.052407037,0.2772228827420672,0.06980221649926203,256,6,4.752049339638043e-06
123800,0.001146857789546458,0.4797391305457628,0.1330008821734352,0.002433513452114661,0.027193258943229,0.001898149765332072,0.0001090294755048467,0.02564314984242965,17.66589619337382,1606.701625691925,2.349579778103049,10,4.024312165054716,2.349579778103049,725.9319828899861,0.0887787530082278,0.9012106820009649,0.3091436120012077,0.9899894350091927,216.841425924,0.2772358427842444,0.0698022171338424,256,6,7.614940711156427e-06
129869,0.003219648940716164,0.478569944547715,0.1327043963122108,0.006468930494425305,0.02707159918420615,0.001889657665045788,-0.01661291697975495,0.02594014243571136,18.57195432753383,1655.544822052459,2.464579987373327,10,4.291437468188342,2.464579987373327,747.9835251704052,0.09093612800643314,0.9165243940078653,0.3212683089950588,1.007460522014298,227.837396629,0.2772936282858852,0.06980221789587643,256,10,6.672002795128594e-06
133705,0.000140871472458602,0.4785256767239657,0.1326914390686405,0.0005409316270867673,0.02706145071878338,0.001888949279724954,-0.0001635415126053173,0.02594308313382805,17.80210256420968,1652.573291036441,2.362186607692518,10,4.153980414226573,2.362186607692518,746.5787850009159,0.09182641399092972,0.9167187520070001,0.2891794739989564,1.00854516599793,238.725692249,0.2772922029535787,0.0698022178986078,256,7,3.79820952306579e-06
138676,0.001464044097169208,0.4780004569850625,0.1325568523573072,0.00327690281141274,0.02700005366075417,0.001884663634768184,-0.0008537033687043847,0.02595843929087654,17.80113755986534,1663.738256425461,2.359662763315185,10,4.157176175097913,2.359662763315185,751.5655172538122,0.09466958099801559,0.927581633994123,0.3404521820048103,1.022251214992139,249.911843646,0.2773153255823134,0.06980221811587099,256,11,5.70891386147704e-06
153043,0.01888949325713303,0.4711291705689069,0.1308325719178925,0.03183216179746753,0.0264108383381271,0.001843535118991449,0.06559417922782251,0.02480463051036857,19.22219846495926,1929.50493480733,2.514889663086786,10,4.424428933171315,2.514889663086786,871.5274205658681,0.1041103400057182,1.027644447007333,0.3948506759916199,1.131754787013051,262.230715334,0.2777000026551255,0.06980221889928018,256,13,9.001901204577358e-06
164721,0.008413319056907819,0.4680975220175103,0.1300718201267897,0.01606585988372031,0.02611835840322244,0.001823119387629073,0.0001629058058646207,0.02480182978666981,22.117471753795,2067.198823537051,2.876859807618975,10,5.528987797521632,2.876859807618975,934.2778681801479,0.1146161039941944,1.082146271990496,0.3957869080040837,1.19676237598469,275.286464026,0.2778733362359566,0.0698022195531301,256,11,1.018300937204552e-05
164846,2.52234281117179e-07,0.468097772819046,0.1300717973856225,-1.608333124375975e-05,0.02611864957320722,0.001823139712088241,0.0003230714737453128,0.02479627638392897,20.14753779238796,2040.658638295454,2.620626453550658,10,4.721131937399062,2.620626453550658,921.6101271021408,0.1157282439962728,1.080462840996915,0.6755709519929951,1.196191084993188,288.484190064,0.277873138772452,0.06980221955879513,256,29,1.914649732709453e-08
166655,3.884406786068192e-05,0.4680871043260644,0.1300682952943536,8.719212885063593e-05,0.02611707100390525,0.001823029530362619,1.020911096344543e-06,0.02479625883705729,19.61043218305055,2027.896331534856,2.550695484034915,10,4.423304395027408,2.550695484034915,915.6672336044876,0.1174363609898137,1.079403444004129,0.3535535020055249,1.196839804993942,301.311324477,0.277871990260491,0.06980221978529001,256,6,1.166118985842063e-06
167695,1.068373536831087e-05,0.4680848863271552,0.1300673320900297,2.919991728535205e-05,0.02611654236821589,0.001822992632909392,5.519485674987188e-06,0.02479616397131661,19.16319666792124,2026.525563965249,2.492505864913063,10,4.381743336290024,2.492505864913063,915.0400785915001,0.1172122099960689,1.082753758993931,0.3599175580020528,1.19996596899,314.26638807,0.2778712491885985,0.0698022198806835,256,6,8.419930955259966e-07
191617,0.02381514753851844,0.4596210842619829,0.1279378824995398,0.04438689850701372,0.02532525855169708,0.001767759279724623,-0.002473787921546853,0.02483871840553405,19.93813707045161,2217.985683753082,2.550843037779158,10,4.288328068067566,2.550843037779158,1001.226602338027,0.1482253229914932,1.271948002991849,0.5437070089974441,1.420173325983342,329.710891726,0.2783551209470093,0.06980222042416871,256,14,1.102983740962217e-05
192361,7.40045468969311e-06,0.4596200643779445,0.1279372262305104,8.407664922667317e-06,0.02532511094819006,0.00176774897769685,0.0006018869532958087,0.02482835794681478,19.70204517051654,2215.479539687032,2.520625010184111,10,4.216331589485861,2.520625010184111,1000.09100583343,0.1478864279924892,1.271927850000793,0.5476450639980612,1.419814277993282,345.108610895,0.2783543107580873,0.06980222046463287,256,16,6.39734996984978e-07
196419,0.0001474325476718222,0.4595748010434134,0.1279241526793296,0.0002158997654594476,0.02532132127297448,0.001767484453301347,4.829307700922927e-05,0.02482752685105292,22.09984545407436,2235.083373766201,2.827104004056597,10,4.925768372635951,2.827104004056597,1009.193698837476,0.1500257719890215,1.27797997801099,0.3684326320071705,1.428005750000011,360.33536329,0.2783532787021658,0.06980222059690812,256,5,3.175138471523449e-06
196773,1.816004330901188e-06,0.459576655318189,0.1279239916538444,2.149068878130844e-06,0.02532128354464203,0.001767481820421289,-1.404018730632872e-05,0.02482776847164054,20.03907631363708,2215.165514392298,2.56347863109646,10,4.403386370141352,2.56347863109646,999.9567122394565,0.1493127369903959,1.277525960002095,0.5582447299966589,1.42683869699249,375.69767255,0.2783518052397067,0.06980222062223571,256,16,1.770398430045085e-07
215625,0.01621178194221895,0.4539424829769973,0.126494536990868,0.03014811423509706,0.02479763295961624,0.001730929855562007,-0.004760171568452427,0.02490982297629666,19.65077757148211,2312.898626183552,2.485716010415162,10,4.237483125272695,2.485716010415162,1043.897332165101,0.1726692069933051,1.40074796701083,0.5578634059929755,1.573417174004135,392.731001051,0.2786576311635451,0.06980222097733613,256,13,1.051559744043176e-05
220541,0.00017350989009178,0.4538900488653575,0.1264793246744613,0.0004290037038574443,0.02479026011354682,0.00173041521809397,0.000466257343635892,0.02490177379683277,19.25656047872316,2308.37889515512,2.435556764901826,10,4.145927888880414,2.435556764901826,1041.801703955366,0.1770281130011426,1.413739811992855,0.4940458280034363,1.590767924993997,409.71522812,0.2786563067214991,0.06980222112104309,256,10,3.163747240623944e-06
225459,0.0001400178066694641,0.4538484482902181,0.126467050078803,0.0004790522635184651,0.02478202972589142,0.001729840722660576,-0.0001941335222890986,0.02490512488226185,19.62130897634246,2305.088841172884,2.481449064922769,10,4.355616569892344,2.481449064922769,1040.321541236123,0.1769048209971515,1.413321936997818,0.4487671020033304,1.590226757994969,426.664731627,0.2786548032834352,0.06980222127864277,256,7,2.75529061850658e-06
225751,5.471570627237564e-07,0.4538484501174304,0.1264670021148712,7.122190523233847e-06,0.02478190738142731,0.001729832182931498,4.348096768996578e-05,0.02490437428523254,19.05294119117427,2302.082290845274,2.409568353918754,10,4.125869530426505,2.409568353918754,1038.926631441375,0.1778899999917485,1.41376901800686,0.6355217350064777,1.591659017998609,443.739822213,0.2786546964788548,0.0698022212861595,256,17,1.662333878672491e-07
229399,8.31623343994873e-05,0.4538239539629398,0.1264597122942923,0.0004410478191318303,0.02477433236810453,0.001729303434940682,-1.422655092127445e-05,0.02490461987081079,19.03756619972399,2302.057222072473,2.407485144400638,10,4.239813918810845,2.407485144400638,1038.915107171635,0.1764902869908838,1.411355008007376,0.4376866649981821,1.58784529499826,460.672826731,0.278653674381893,0.06980222147851123,256,6,1.680181257107569e-06
230588,1.385924654257288e-05,0.4538200357354489,0.1264584974651964,3.401586426438539e-05,0.02477374823002628,0.00172926266190426,1.187165923615619e-05,0.02490441493634046,18.84534964624989,2297.177152514044,2.383154600471033,10,4.111145186584984,2.383154600471033,1036.690682594824,0.1775145209976472,1.411597635989892,0.4595448559994111,1.589112156987539,477.652829029,0.2786534033480058,0.06980222152287635,256,7,7.605722106719533e-07
235848,0.0003034565575797412,0.4537242881500282,0.1264319009748441,0.0007420688916250756,0.02476100875355323,0.001728373421958498,0.0002241525213518874,0.02490054582083417,19.64652365336716,2300.265991420838,2.48394733304245,10,4.380495308125939,2.48394733304245,1038.124041162153,0.1780483230104437,1.416821820006589,0.4330565819982439,1.594870143017033,494.572023429,0.2786535882624785,0.06980222167687226,256,6,2.380859039391434e-06
236113,1.319554056188861e-06,0.4537239631163377,0.126431785334569,8.819576392637835e-06,0.02476085738106378,0.001728362855986893,-1.866743388639324e-05,0.02490086801803244,18.52961782557407,2293.931346432902,2.342732663254584,10,4.170311888937564,2.342732663254584,1035.212015568017,0.1771444109908771,1.417753578003612,0.6201935329881962,1.594897988994489,511.745080658,0.2786535330119893,0.0698022216835142,256,16,2.01888196452369e-07
237225,7.157567767391782e-06,0.4537220735767437,0.1264311580766933,-1.777711582260147e-06,0.0247608878861457,0.001728364985704174,2.47651308855814e-06,0.02490082527353628,19.58672316103101,2308.983455506521,2.47637209217674,10,4.43428026904941,2.47637209217674,1042.077220207612,0.1778684590099147,1.418977306995657,0.4238611540058628,1.596845766005572,528.711969134,0.2786533110016486,0.06980222169945832,256,5,4.776062037602755e-07
240921,2.613871015206148e-05,0.4537162266286904,0.126428867421105,7.542485511090593e-05,0.02475959336965085,0.00172827462823617,-2.410857747623399e-05,0.02490124138953743,18.37301989279488,2293.433600746804,2.322880096151487,10,4.199084112662574,2.322880096151487,1034.98885554747,0.1856421350094024,1.475512539996998,0.4509063320001587,1.661154675006401,545.842117541,0.2786518532972175,0.06980222180686572,256,6,9.097808678302463e-07
267925,0.0299856492946632,0.4435888968515619,0.1238282306851323,0.05404341242209124,0.02384925503860306,0.00166473099727803,-5.640265016913898e-05,0.02490221493101505,19.69384886752397,2604.651072860229,2.438654460645889,10,4.239060392512366,2.438654460645889,1175.202770086664,0.2301715950015932,1.746476498999982,0.7115201720007462,1.976648094001575,567.176798739,0.2791508794832818,0.06980222210645368,256,15,1.125331995671701e-05
271767,0.0001602888699027185,0.4435408482487815,0.123814473665092,0.0002975299296021528,0.02384433703435747,0.001664387711821447,-0.0004258293633896752,0.02490956621396089,19.70712875425615,2597.632434731709,2.440027774158425,10,4.22500447097769,2.440027774158425,1172.001931784265,0.2361714360013139,1.754406965003,0.6576338770100847,1.990578401004313,588.398117494,0.2791501034322877,0.0698022221973804,256,12,3.091268469561543e-06
274531,3.448304518092047e-05,0.4435310563994606,0.1238115143085098,7.263789754461369e-05,0.02384313650648522,0.001664303914083749,-4.335321414289844e-05,0.02491031476161203,20.20311671885935,2600.270466138989,2.501378474713547,10,4.410813395921267,2.501378474713547,1173.166615767666,0.2342746229987824,1.756650883995462,0.6174973899906036,1.990925506994245,609.629832307,0.2791495939734162,0.06980222227185028,256,9,1.422859519383141e-06
274544,3.290363715464958e-07,0.4435309591752857,0.1238114860707425,1.733011859446458e-06,0.02384310786496414,0.001664301914869357,-6.124268181464948e-05,0.02491137223170691,19.52575330909364,2595.381280427543,2.417512533849602,10,4.228254737483291,2.417512533849602,1170.960171238403,0.2360703500016825,1.757814659009455,1.008037107996643,1.993885009011137,631.082678497,0.2791495914985532,0.06980222227300066,256,26,2.002507598496817e-08
288115,0.003762763189235993,0.4422458797762433,0.123488988049042,0.009284504341762215,0.02369015751165433,0.001653625643851402,0.04559123235686051,0.02413644602092173,21.27408246449437,2702.526310833353,2.627114915212279,10,5.163148089544985,2.627114915212279,1219.321020727103,0.2517095090006478,1.817842857009964,0.7504295160033507,2.069552366010612,653.188317091,0.2792315173439759,0.06980222242245135,256,12,6.264541659456774e-06
288158,2.944286070277687e-07,0.4422458018468317,0.1234889628471206,8.133966142976799e-07,0.02369014415493233,0.001653624711531624,-0.00027838225672787,0.02414110383593316,20.56822030563488,2695.078197112017,2.539948193153937,10,4.76783550693894,2.539948193153937,1215.944818166948,0.2484215320000658,1.814285491011105,1.446061975002522,2.062707023011171,675.985719895,0.2792315095619382,0.06980222242283554,256,39,6.49792750299034e-09
288360,5.077180270314162e-07,0.4422456603621595,0.1234889193884826,9.042695319247797e-08,0.02369014266942922,0.001653624607883774,1.462313135941946e-07,0.02414110138899528,20.00427918789794,2690.381749366894,2.470306820059029,10,4.510308261027743,2.470306820059029,1213.79688074109,0.2504782030009665,1.815167491993634,0.5121444510004949,2.0656456949946,697.745032076,0.2792315006264985,0.06980222242467463,256,5,1.096345302356506e-07
299707,0.0004404888267946009,0.4421043739578027,0.1234512210638788,0.001327017148391326,0.02366836201121833,0.001652104273204747,-3.743057100461038e-06,0.02414116402291002,20.83819087524994,2711.93892946135,2.572500108311782,10,4.84477935684852,2.572500108311782,1223.460058024146,0.2481741590017918,1.836044071009383,0.5420526170055382,2.084218230011174,719.790823454,0.2792354664097076,0.06980222257973248,256,6,3.260467995613896e-06
301392,7.491140821809126e-06,0.4421024644204349,0.1234505800496281,-5.403505593112622e-06,0.02366845065189463,0.001652110461048432,7.967197559610059e-05,0.02413983087829612,20.06626638079233,2702.507381831492,2.477192224139164,10,4.622183061813924,2.477192224139164,1219.193225664983,0.2523384980013361,1.836561641001026,0.6894566459959606,2.088900139002362,742.043401363,0.279235222566477,0.06980222260201822,256,12,5.208250226869414e-07
301626,4.53382019701989e-07,0.4421024299257022,0.1234505412539971,1.794047543268519e-06,0.02366842121727281,0.001652108406585925,-2.040284281067387e-05,0.02414017227037386,19.7309822002835,2699.13042418889,2.43580043209798,10,4.574464802935069,2.43580043209798,1217.669000558074,0.2516113339952426,1.848800364008639,0.8225102510041324,2.100411698003882,764.2512235299999,0.2792351566010248,0.06980222260791286,256,17,4.711437252785061e-08
307575,0.0001193457370019924,0.4420683915030925,0.1234403293339247,0.0003915554225450482,0.02366199832462184,0.001651660076058818,0.0001011989370112691,0.02413847899908356,19.7808298928615,2701.395978366667,2.441752156473167,10,4.695072594911697,2.441752156473167,1218.697784125405,0.2551747109973803,1.805022988992278,0.5187697329965886,2.060197699989658,786.3065472759999,0.2792335568580483,0.06980222267787749,256,5,1.925460394851316e-06
307700,1.02092752826957e-07,0.4420685564119279,0.1234403205986326,1.404451145666243e-05,0.02366176797784344,0.001651643997369078,0.0001387269917596394,0.02413615799742561,19.39859627887842,2695.128477125991,2.394568943828195,10,4.541674959382201,2.394568943828195,1215.844836789818,0.2473834020056529,1.804769848997239,0.6821670420031296,2.052153251002892,808.5646362799999,0.2792334329329875,0.06980222267903459,256,12,9.177337976159675e-08
314231,0.0001712274959352771,0.4420145012165612,0.1234256708478886,0.001290512329411998,0.02364061160851554,0.001650167237657808,0.00018771929450123,0.02413301767485785,19.32033458398363,2691.622713554484,2.384625257033843,10,4.527227133100438,2.384625257033843,1214.242458211391,0.2498988489969634,1.806357017005212,0.5907903040060773,2.056255866002175,830.582799955,0.2792344380290304,0.06980222275905094,256,8,2.259839784585918e-06
320965,0.0002465767927682958,0.4419368472048389,0.1234045774743355,0.001486177540067469,0.02361627099029761,0.001648468210024543,5.916141580616665e-05,0.02413202805877191,20.54270953855624,2701.74618148471,2.535064390783535,10,4.817015931179559,2.535064390783535,1218.815398656739,0.2546390039933613,1.819236380993971,0.5441292489995249,2.073875384987332,852.803191536,0.2792357737419826,0.06980222282771871,256,6,2.820203538099456e-06
322981,9.295577490849991e-06,0.4419354994848865,0.1234037823561126,3.253519693730841e-05,0.02361573840002293,0.001648431034716121,-2.919780127266851e-06,0.02413207689812136,19.30206532669002,2685.976192916858,2.381947868598322,10,4.527338165456771,2.381947868598322,1211.68902411437,0.2551479139947332,1.809984192004777,0.7068618339981185,2.06513210599951,875.169798778,0.279234826122704,0.06980222285636943,256,11,6.354563493229014e-07
326541,3.354008503167533e-05,0.4419258861737712,0.1234009134717506,4.084576805192576e-05,0.02361506978769446,0.001648384364784746,-1.600480542993764e-05,0.02413234461328416,20.07287421392759,2701.988778554013,2.477011014002213,10,4.988360021699902,2.477011014002213,1219.159845001433,0.2575298510055291,1.821530509987497,0.5259151889913483,2.079060360993026,897.345436766,0.2792344086022327,0.06980222288581589,256,5,1.254199173971864e-06
370779,0.03359034941447483,0.4306508266932307,0.1205609528691748,0.06479346873637706,0.02257794727442433,0.001575990912404922,0.05364409491091768,0.02325150329238893,22.26251696533867,3312.81905190062,2.6839902586074,10,4.829313814463928,2.6839902586074,1494.739898923594,0.3381530490005389,2.343227153993212,0.977400995005155,2.681380202993751,926.372639283,0.2799505896573027,0.06980222308297089,256,14,1.062331848573903e-05
386928,0.0003530698215065094,0.4305050493603919,0.1205314516754361,0.002784391173532642,0.02253441397132858,0.001572952194442166,-0.0006301834295323193,0.02326166199700899,22.94144415870966,3372.323013747477,2.76516556798023,10,5.203057938559324,2.76516556798023,1521.066508164454,0.3603309619938955,2.39447506799479,0.8455368480063044,2.754806029988686,955.566458549,0.2799768593992372,0.06980222323258528,256,10,4.611325581356751e-06
393698,7.707498265381119e-05,0.430483292317027,0.1205250125381733,0.0002276379872114404,0.02253085860415566,0.001572704023197356,0.0001369589236770755,0.02325945380963613,23.30352018931855,3366.830797883458,2.808657063001193,10,5.300881457521784,2.808657063001193,1518.554179455903,0.3662374400009867,2.390975540998625,0.8351234570000088,2.757212980999611,984.947319982,0.2799760517753458,0.06980222328976321,256,10,1.862160292299356e-06
403614,0.0001914597488661312,0.4304259616587149,0.1205090187509476,0.0006069713692782804,0.02252138136081086,0.001572042493554205,0.0001963421886673864,0.02325628855211813,23.9683989843568,3363.005939196801,2.888408242636046,10,5.414766720854821,2.888408242636046,1516.78624933453,0.3735049860115396,2.428459756003576,0.6901806620007847,2.801964742015116,1014.32285469,0.2799761851876846,0.06980222342354604,256,5,3.197455662909484e-06
403770,2.398826961481004e-07,0.4304260303206427,0.1205089987134309,8.167624519362917e-06,0.02252125385890884,0.00157203359367162,0.0001117836701020874,0.02325448666571692,24.64157193430542,3362.053586846946,2.969531160528128,10,5.434967263850575,2.969531160528128,1516.359292840019,0.373810869990848,2.425671157005127,1.343131974994321,2.799482026995975,1044.116199583,0.2799760939728915,0.06980222342504093,256,22,6.342941912106441e-08
403827,1.194397118523517e-08,0.4304261768062871,0.1205089977157454,-2.076191648834126e-07,0.02252125709986354,0.001572033819903995,2.06481859260977e-06,0.02325445338338025,22.34237220163413,3358.638657830274,2.69245688061106,10,5.197981439707582,2.69245688061106,1514.829663808111,0.3759184730006382,2.428228585995384,1.632033774003503,2.804147058996023,1074.48362376,0.279975996371569,0.06980222342533091,256,31,9.575646567096879e-10
414501,0.000180307366738889,0.4303717279799703,0.120493937497426,0.0005714254010053034,0.02251233858489257,0.001571411289047671,-3.980002932522926e-05,0.02325509491930217,23.43774119395427,3355.387730942991,2.824105722505173,10,5.385386824212373,2.824105722505173,1513.435833817811,0.372727690031752,2.443437872003415,0.6976430770009756,2.816165562035167,1103.860749565,0.2799764242483741,0.06980222348388999,256,5,2.507060083279478e-06
414643,1.744798717633818e-07,0.4303716881355943,0.1204939229248622,1.29766039887846e-06,0.02251231833519488,0.00157140987561155,6.636535075085019e-06,0.02325498794388896,22.29023686032606,3351.892463314186,2.685838082225051,10,5.216284975752323,2.685838082225051,1511.794588156382,0.3719872490037233,2.384491624994553,1.229132023989223,2.756478873998276,1133.846188077,0.2799764163085445,0.06980222348556918,256,21,3.478380874553091e-08
431989,0.003144030433170319,0.4293872491596946,0.1202316193506601,0.005081969627647838,0.02243315698563501,0.001565884239054392,-0.0004610769656520863,0.02326242129089215,22.49026772193093,3402.497702495683,2.704041307837637,10,5.367960155963662,2.704041307837637,1534.520459096229,0.3847004660055973,2.441094120003982,0.9537416569946799,2.825794586009579,1163.9532509,0.2800074282269719,0.06980222355939919,256,10,4.353504276487244e-06
439223,1.422703678441316e-05,0.4293783889107627,0.1202304337007559,0.0002262530384111218,0.02242963913158211,0.00156563868592116,-6.797751800943364e-05,0.02326351740536729,22.17949188938352,3401.440010210283,2.666649929122979,10,5.317257728350288,2.666649929122979,1534.027635175728,0.3937361399875954,2.465142562999972,0.9207582660019398,2.858878702987568,1194.34584088,0.2800104448799897,0.0698022235996057,256,10,2.092612704044807e-06
451471,0.000421723759913642,0.4292437359675271,0.1201952934812184,0.001170213068474015,0.02241145314233782,0.001564369264489961,0.000148987539306882,0.02326111509915863,22.43976715870161,3408.535017633233,2.697154399290346,10,5.583021955844732,2.697154399290346,1537.214799804897,0.4030050180153921,2.48853193699324,0.8045776660001138,2.891536955008633,1224.861480476,0.2800164182018752,0.06980222364674279,256,6,3.117573503018379e-06
452081,7.883880957268517e-07,0.4292435486069237,0.1201952277982362,-2.383511207344773e-05,0.02241182340934763,0.001564395110024673,6.175177646091528e-05,0.02326011947333469,21.79214303645605,3401.552414657985,2.619311596478582,10,5.320859191727864,2.619311596478582,1534.04609137121,0.4041301959950943,2.4876077480003,1.307356301011168,2.891737943995395,1256.038109945,0.2800163874059853,0.06980222365004839,256,21,1.403346190745593e-07
483288,0.01345543388092634,0.4249093809612695,0.1190794268609881,0.02035646234073072,0.02209781256054707,0.001542476456749237,0.0006220504261879124,0.02325009251132299,24.96636895523852,3804.302866650179,2.972980905989769,10,5.581114793242538,2.972980905989769,1715.612360041845,0.4496504100970924,2.639895647997037,1.145205456006806,3.089546058094129,1288.961035078,0.2802466412758305,0.06980222375055976,256,13,6.028660812869947e-06
483319,1.249107365555043e-07,0.4249093441841376,0.1190794165509102,2.697125810065588e-05,0.02209739944464547,0.001542447620341977,0.000196676129766692,0.02324692314676153,23.40516055177401,3796.364290752638,2.787072862785628,10,5.320673945968638,2.787072862785628,1712.026665259092,0.4507967310055392,2.628279666998424,2.359280200005742,3.079076398003963,1322.924721348,0.2802466412678047,0.06980222375062034,256,42,8.854722213327941e-09
484496,2.603646899359192e-06,0.424908617804226,0.1190792016472298,7.581234178407883e-06,0.02209728332385048,0.001542439514938158,-3.280713193787439e-08,0.02324692367540054,22.92021823398762,3792.454850520308,2.729321288883526,10,5.199983488552218,2.729321288883526,1710.224326342771,0.4480395920109004,2.625756459994591,0.8396723509940784,3.073796052005491,1355.25010063,0.2802466145840676,0.06980222375450748,256,6,1.878265729338685e-07
497761,0.0002766950199624936,0.4248262789788775,0.1190563655926716,0.0009316192164296954,0.02208301861750086,0.001541443807327406,-0.0002648391371432276,0.02325119156304656,24.43213696483756,3805.167680427537,2.908801430695926,10,5.524874473220382,2.908801430695926,1715.906594299789,0.464228541997727,2.663867672003107,0.8819910879974486,3.128096214000834,1388.075860879,0.2802471774553078,0.06980222378229613,256,6,2.526887554514065e-06
497806,6.06119047497494e-08,0.4248262767787089,0.1190563605907601,-9.872903845636791e-06,0.02208316974036329,0.001541454356042232,0.0001314245151049325,0.02324907355660092,23.05534888118067,3802.147447011806,2.744885929943623,10,5.377110504138756,2.744885929943623,1714.511543398331,0.4613168569630943,2.662366104996181,2.063873466002406,3.123682961959275,1422.068953561,0.2802471671326872,0.0698022237824303,256,35,5.038220504249429e-09
498057,2.152037053523442e-07,0.4248262177259387,0.119056342831381,4.521206827646269e-07,0.02208316281956475,0.001541453872971821,2.510426022976237e-08,0.02324907315204502,22.6033034389173,3798.053904577393,2.691066643345472,10,5.259229395418918,2.691066643345472,1712.656874551698,0.4658435720048146,2.667300939006964,0.8169459979981184,3.133144511011778,1454.816594311,0.2802471642844462,0.06980222378318733,256,5,4.379596584130428e-08
518315,0.001149812394976752,0.4244725413366384,0.1189614940113656,0.002280733198622374,0.02204827946225611,0.001539018938717966,0.0006770694146849391,0.02323816471836172,24.34224938537088,3816.079188542208,2.895790354480965,10,5.82349765659405,2.895790354480965,1720.774333168355,0.4772262389888056,2.711576176006929,0.8892927389970282,3.188802414995735,1488.295925714,0.2802572190812697,0.06980222385844548,256,6,3.561169593350632e-06
518329,-4.68997863526664e-08,0.4244725552089021,0.11896149787862,-1.341919417967198e-05,0.02204848454476604,0.001539033253933205,0.0001711895712775712,0.02323540745135079,23.42721885277842,3809.081197905152,2.786937045856766,10,5.652900189707227,2.786937045856766,1717.577662044782,0.4805909999995492,2.714600088002044,2.139598830995965,3.195191088001593,1523.025565904,0.2802572190328623,0.06980222385844413,256,36,1.275760335026292e-08


==> anc/kellogg-0.1,non-autonomous_3d_errors_o1_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,l2-eoc,l2-err,max-eoc,max-err,Ieff,indicator-sum,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,procs,solver-iterations,solver-residual
3625,0,0.3263623160457814,0,0.008563438335057124,0,0.04835841810095735,0.3765912081227507,0.1229051788854198,0.0008570530001179577,0.001002260999939608,0.06596560599791701,0.001859314000057566,144,22,1.481800431637079e-11
3638,0.04845157264347111,0.3155837480253437,0.06906840353031023,0.008163126254164077,0.009178830017365521,0.04805172496587937,0.2812466944018182,0.08875688593906421,0.0006308629999693949,0.001440680999849064,0.03702179199899547,0.002071543999818459,144,5,0.0003954064845863297
3660,0.04481767133664934,0.3059307746226282,0.06752769102521285,0.007789842070731079,0.07736697154533391,0.04554274502149189,0.2361497445384202,0.07224547427357467,0.0006500110000615678,0.001683390999914991,0.03452612499677343,0.002333401999976559,144,5,0.0002654432517451476
3704,0.06613413688906039,0.2922232775194622,0.101069215665555,0.007262795025340801,-0.01357892489364903,0.04597342579630778,0.1832816161770031,0.05355915458830794,0.0006220000000212167,0.00158042199996089,0.03433860999939498,0.002202421999982107,144,5,0.0002149613698696268
3808,0.06426272768806164,0.2794922685793803,0.1138677973873067,0.006711601537725421,0.1069650534460901,0.04268813463680188,0.1435016736790909,0.04010760832150707,0.0006349330001285125,0.002169580000099813,0.03467425800045021,0.002804513000228326,144,5,0.0003248638435811702
3986,0.06669264194805059,0.2668660411264839,0.104603118887538,0.006242197256338378,0.0356285351079989,0.04164682709852895,0.1054305983120418,0.02813584638513116,0.0006660970000211819,0.003681907999862233,0.03786592000324163,0.004348004999883415,144,6,0.0002628974969958905
4268,0.04092354989101606,0.2594024639906012,0.08402450591649933,0.005889027628172206,-0.02016676264567348,0.04223307662359196,0.08137149337772165,0.02110796588077588,0.0008736749998661253,0.004552382999918336,0.03644393399736146,0.005426057999784462,144,6,0.0001231811243621986
4685,0.06136007021691569,0.2486010023318774,0.09750497024514287,0.005504167872315903,0.05015293640964964,0.04079013870556638,0.06182507776800918,0.01536977630237335,0.0008725870000034774,0.007621313000072405,0.03864883899950655,0.008493900000075882,144,6,0.0001541037843531586
5311,0.04236336105827287,0.2414072078371701,0.07006268147108993,0.005243251651734631,-0.01988261978582754,0.04135618287356011,0.04704552184506239,0.01135712806985911,0.0009345799999209703,0.009380561000170928,0.03989099899990833,0.0103151410000919,144,6,0.0001383389623469095
6342,0.05138177817498582,0.2329607610852004,0.09555023315071401,0.004907239066428939,0.04067529996495885,0.04020647153639441,0.03533711620180203,0.008232161484927968,0.001119796000011775,0.01291061300003093,0.04162696500134189,0.01403040900004271,144,6,8.423206375316849e-05
7672,0.04752163192095143,0.2254121595843123,0.07935527360816477,0.004644606208757982,-0.05879008681381592,0.04187873369687041,0.0268022049101464,0.006041542890417358,0.001395262999949409,0.01734307200013063,0.05403893699985929,0.01873833500008004,144,6,8.927561594021374e-05
9536,0.04551310207806462,0.2184120177005681,0.07766983395539785,0.004401168020074829,0.1244953725770837,0.03841640310532609,0.02087633034965832,0.00455964143385248,0.001762941000151841,0.02326072300002124,0.04681870000058552,0.02502366400017308,144,7,8.929444991603969e-05
11993,0.04108114980849194,0.2122803879069774,0.06965646817022099,0.004193718373147757,0.02372961322019274,0.03778969392965517,0.01643176847917648,0.003488142186757227,0.002135461000079886,0.03072468400000616,0.05191574499986018,0.03286014500008605,144,7,6.561169772159586e-05
15251,0.03356892297923122,0.2073980266360395,0.06863500355592635,0.003998877197462154,-0.006478014314960784,0.0379597593990155,0.01311325727881072,0.002719663682396024,0.003011205999882804,0.04061843899989981,0.05863783799941302,0.04362964499978261,144,8,7.290163966325428e-05
19622,0.04670977734485057,0.2007906916675522,0.07402954673988499,0.003798857066359655,0.04674643987493397,0.03674949457284436,0.01055199949119499,0.002118743276312701,0.004008324000096763,0.05073103799986711,0.1134594909999578,0.05473936199996388,144,9,6.045495544241069e-05
25675,0.02734209437175717,0.1970211207423711,0.05196395227774993,0.003664462190195207,-0.0005567468514865222,0.03676367921560723,0.008463774111115036,0.00166754226108215,0.005170208999970782,0.06385346100000788,0.1307162730008713,0.06902366999997867,144,8,5.20043437080714e-05
33491,0.02625901795367462,0.1934675059811793,0.04414365132805388,0.003554034848130831,0.005497127462006163,0.03662386443076875,0.006791276147503366,0.001313891258686948,0.006627928999932919,0.08296187699988877,0.1375285940011963,0.08958980599982169,144,8,5.047054026921823e-05
44442,0.03777423604625278,0.1884676672045369,0.06515740868915745,0.003397092303542988,0.02634234887344736,0.03596121284693062,0.005455264883992507,0.001028141046668896,0.00949934300001587,0.1130631749999793,0.1827377180015901,0.1225625179999952,144,8,6.036854580602183e-05
59409,0.03428489600423331,0.1840416308079143,0.06330802663236569,0.003251245262729877,-0.03670819451819848,0.03688795659508488,0.004379080768792348,0.0008059331661281186,0.01288546699993276,0.1435572770001272,0.27177689599921,0.15644274400006,144,10,5.166418319587692e-05
78414,0.03641824184674512,0.1794539779405069,0.06093766931924612,0.00311677653860659,0.09456441412462634,0.0345475992381404,0.00356865150962078,0.0006404087092848442,0.01984007400005794,0.1816632319998917,0.3381938740021724,0.2015033059999496,144,11,4.104332050860254e-05
104009,0.02050143123631233,0.1769218793412872,0.04175422950035466,0.003027864182136777,0.01033799387675134,0.03430092459379796,0.002873785485875459,0.0005084355289848003,0.02399676800018824,0.2278675190000286,0.4026596689982398,0.2518642870002168,144,11,2.720680218903152e-05
139953,0.02567045243060614,0.1738016790786102,0.04268713810284765,0.002939586752694818,0.01132497922300023,0.03403272060187033,0.002303013773405095,0.0004002676607589715,0.03538063799987867,0.3142513779998808,0.3700286480016075,0.3496320159997595,144,10,3.350462045010112e-05
188577,0.03685705936555288,0.1694177413042117,0.06597744054791119,0.002808180976105698,0.01153932125812864,0.03376159738389354,0.00185508842095709,0.0003142848901981469,0.05197830199995224,0.426208140999961,0.4376811350011849,0.4781864429999132,144,9,4.018336635636024e-05
253469,0.03748303553062821,0.1650727435236657,0.06562745278291196,0.002683300188040495,-0.03782819250425042,0.03465855142162198,0.001506500115162773,0.0002486821071286374,0.07873095700006161,0.5655546460000096,0.4488819129983312,0.6442856030000712,144,12,3.122413605005213e-05
344241,0.03142250916961235,0.1615162606848499,0.05755700242693026,0.002578355974015972,0.09389250755140673,0.0324747596865515,0.001222754816463315,0.0001974947856895446,0.1205279119999432,0.7710855380000794,0.5515658280019125,0.8916134500000226,144,11,2.560262354929548e-05
467606,0.02059495043478384,0.1592269417391105,0.04025666699761352,0.002507404567286903,0.01228304857150481,0.03219944454000077,0.0009924997076802182,0.0001580326931308823,0.1831155479999325,1.03624909600012,0.8921584540003096,1.219364644000052,144,11,1.984495261652549e-05
636509,0.02905331447974736,0.1560524655138806,0.0486258577240615,0.002424301168784561,0.03101268718766301,0.03151466034703478,0.0008082963855644707,0.0001261366438332939,0.2784676879998642,1.444128320000118,0.9086717280006269,1.722596007999982,144,11,2.35083222204898e-05
863583,0.03097759567654742,0.1527374195620117,0.06146739164250541,0.002323180973478152,-0.01775393297342857,0.03190487865496781,0.0006602373366134434,0.0001008429470928327,0.4382641300001069,2.073184767999919,1.204203084998881,2.511448898000026,144,10,1.967729006736451e-05
1170782,0.04075011907089578,0.1484835837299649,0.0709049903556945,0.002211762616499447,-0.02578078693081329,0.03248013961460365,0.0005433810542572506,8.068316626708305e-05,0.6892846969999482,2.977053050999984,1.481970183001977,3.666337747999933,144,10,2.028668885626314e-05
1593775,0.0237293427687547,0.1460613118628164,0.04802481234756665,0.002139348831524937,0.09251506365131308,0.03046267787967344,0.0004466114276551484,6.523265101623631e-05,1.048541688000114,4.270333874000016,2.090323393997096,5.31887556200013,144,10,1.650789082031449e-05
2173257,0.02346300321692864,0.1437050827890698,0.04572611138890757,0.002072605628029779,-0.00573967236411859,0.03058411314744831,0.0003739289286261898,5.373548764545477e-05,1.649376401999916,6.139359992000209,2.861225169002864,7.788736394000125,144,10,1.373093860503141e-05
2954239,0.02701734114060564,0.1410389607319086,0.05793200973002356,0.001991028150784667,0.0273145467865127,0.03001051123686132,0.000305812322723876,4.313145217598652e-05,2.524470410000049,8.717585246999988,3.808834947998548,11.24205565700004,144,9,1.270382592814248e-05
4016296,0.04225596030070615,0.1369678969741286,0.07697869864719499,0.001887576245079951,0.01348303898149322,0.0297313476139046,0.0002566430658416664,3.515186100132587e-05,4.031435678999969,12.38044535699987,5.56580124699758,16.41188103599984,144,9,1.228800427188133e-05
5460416,0.04096987480053901,0.1331329717694373,0.07580540245631459,0.001790955533616833,0.04605360052886875,0.02879725416319123,0.0002152491212829296,2.865675518715645e-05,6.556733504000022,17.61122800099997,7.748920760001056,24.16796150499999,144,8,1.184329263051986e-05
7452842,0.007923189107416503,0.1324038180491223,0.03202513435378369,0.001751637673040655,-0.04506826460378791,0.0297110485470632,0.0001782626317406798,2.360265305795067e-05,10.48045203700008,24.69112601500001,11.55033422600172,35.17157805200009,144,8,8.542071860023198e-06
10123633,0.06798966286541809,0.1263087917758373,0.1090633431280295,0.001624100647222333,0.07602602376762246,0.02818589731268578,0.0001525622005667484,1.926994722424894e-05,17.57565422800008,34.00197036999998,16.32213322299867,51.57762459800006,144,7,1.176162959543899e-05


==> anc/kellogg-0.1,non-autonomous_3d_errors_o1_uniform.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,ass-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
3625,0.122684063264014,0,1.402548001717634,0,0.04835841973664576,0,0.009684431000000049,0.221484467,0.2311688980000001,15,1.261758725942898e-07,288,0.06980073872555777,0.2326924395541546
26705,0.09495544161088319,0.3696252698184775,1.163096909013116,0.2157003771036172,0.04599674821255856,0.07223522879809818,0.004456451000000028,0.1603212390000001,0.1647776900000001,18,7.915715136364084e-08,288,0.06980193685979544,0.24163053829061
204961,0.07564369163330957,0.3280309065175326,0.9896942900618022,0.1882032386686207,0.04335474876482208,0.08534184750829781,0.02919650900000004,0.2388775020000001,0.2680740110000002,25,1.154148401585446e-07,288,0.06980216571622137,0.2492366115123066
1605953,0.06145281951705967,0.2997405683283073,0.8569649893555967,0.1708637168576162,0.04073837753791777,0.08980150032831435,0.241349254,1.240013797,1.481363051,38,1.349408103661472e-07,288,0.06980221257825052,0.255690574746165
12714625,0.0506172076995078,0.279851281105214,0.7516148806284556,0.1585958341187042,0.03822349666336997,0.09192876286744416,2.235763203,7.884987644000001,10.120750847,58,1.662765949985142e-07,288,0.06980222249867048,0.261180245567365
101188865,0.04211578402210758,0.265266899927128,0.665795399720575,0.1492629120069963,0.0358068713872316,0.09422329206598926,28.01354929699999,91.39610502899998,119.409654326,101,1.637749830409899e-07,288,0.06980222463055091,0.2658656879185493


==> anc/kellogg-0.1,non-autonomous_3d_errors_o2_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
26705,0,1.049484025221808,0.2580612212135975,0,0.08190589075386226,0.00571711477902244,0,0.04182680442294788,7.731192507690609,4.132407703649243,1.995120979972054,10,0.2249954728142902,1.995120979972054,6.488555082290567,0.003565609,0.002080252001178451,0.007274486997630447,0.2047589249996236,0.009354738998808898,0.679023586,0.2458934247799116,0.06980102073736193,256,46,1.809019265866428e-11
26768,0.0301130128622671,1.025534059580052,0.2527305997642246,0.03785020567330651,0.07978455925061111,0.0055690724025894,0.03043517752066767,0.04095366602304715,7.890937532067666,4.538227827648585,1.994281375181492,10,0.24342891409811,1.994281375181492,6.62752831471366,0.004243022,0.002081682003336027,0.008724358995095827,0.1352927089901641,0.01080604099843185,0.859897507,0.2464380362634819,0.06980138080472938,256,8,0.0001453263678800858
26818,0.04865347658822524,0.9865990793528967,0.2443496223565435,0.06391651683526829,0.07632684329653225,0.005327728379372692,0.0862582104182113,0.03857682452737514,8.080373142368927,4.82641788738583,1.974436125837804,10,0.324612962101516,1.974436125837804,6.730823905841555,0.004966248,0.002103045000694692,0.01018761200248264,0.1067170580063248,0.01229065700317733,1.017527096,0.2476686097424809,0.06980150297418034,256,6,0.0002116174633145171
27012,0.05493757860731727,0.942830796053417,0.2352197657378035,0.07495697685033223,0.07246225120898898,0.005057987793423078,0.02023977108084821,0.03803940343765171,8.152120883900444,5.976164650492492,1.917539964577319,10,0.4505229278178483,1.917539964577319,7.201250682906694,0.006475784,0.001879696268588305,0.01329438199172728,0.09400442100013606,0.01517407826031558,1.220583156,0.2494824805494335,0.06980169273012639,256,9,0.0001685963486122446
27239,0.06636174236479372,0.890855420662452,0.2246450937786674,0.09957352476043506,0.06762958329836447,0.004720664752042145,0.05467498378594068,0.03662476841563194,8.404897845028502,8.831483171309957,1.888119064596547,10,0.6257036531316075,1.888119064596547,8.131681724585782,0.009309448000000001,0.002004892012337223,0.01930945400090422,0.08920692100946326,0.02131434601324145,1.434139805,0.2521678474062809,0.06980177197330607,256,9,0.0001372767224138465
27371,0.02576541310371517,0.8698439288197707,0.2206687200147362,0.04093414908984762,0.06573760932111469,0.004588605828873442,-0.005983650151176514,0.03677698693112404,8.390945798187751,12.9317373388752,1.85161926899912,10,0.938165044384434,1.85161926899912,9.586385440734045,0.012427733,0.002159836993087083,0.02540673599287402,0.1227680289885029,0.0275665729859611,1.670060331,0.2536877165012187,0.06980183606098371,256,7,0.0001047719878880614
28301,0.06403693617452683,0.825222359001387,0.2110880934119165,0.1040399559204487,0.06116371551472315,0.004269348480141541,0.009558336658605239,0.03653413248955131,8.336516850520525,17.76952885084415,1.759739447672693,10,1.284096141183219,1.759739447672693,11.76232888595819,0.020305381,0.00266717400518246,0.04211466999549884,0.09554396400926635,0.0447818440006813,1.948372306,0.2557954121206279,0.06980198054046989,256,8,0.0001517231512753809
28860,0.05846597928720466,0.7860890645118864,0.2027046557699808,0.0839519933898913,0.05770604245623351,0.004028000694664481,0.06384317150718659,0.03495264851742016,8.475373476634211,24.39811739925714,1.717997663103163,10,1.545420790467047,1.717997663103163,14.40124941284578,0.025308543,0.003388920013094321,0.05267175099288579,0.09776455699466169,0.05606067100598011,2.275153055,0.2578647444941218,0.06980206098381243,256,8,0.0001027778092079461
29943,0.05716835305302172,0.7501787483458054,0.1948293289621972,0.1048443812479425,0.05366112416523849,0.003745658964827255,0.002602751058836843,0.03488964765588665,8.468981492586526,35.10984337875911,1.6500059811939,10,1.817916920827241,1.6500059811939,18.86636469035621,0.036123204,0.004349174996605143,0.07508893100020941,0.09908472299866844,0.07943810599681456,2.731762249,0.2597105415100187,0.0698020964542834,256,7,9.924500246727655e-05
31476,0.06391129549784863,0.7113230954154461,0.1863867852113497,0.09613563541261355,0.05020187074360168,0.003504197078715088,0.01143928681663168,0.03461409769908183,8.457916813413538,47.59686178315962,1.576443924437173,10,2.066017005064303,1.576443924437173,24.40861675385009,0.05795472,0.007122530994820409,0.1217060539929662,0.1231389509921428,0.1288285849877866,3.383071039,0.2620283052984398,0.06980212145105577,256,7,8.263014175546003e-05
34052,0.05710150038853033,0.6786420902464367,0.1791537294399159,0.109995993514821,0.04651654559182791,0.003246956196705788,0.06962439627624757,0.0329832907740459,8.591337237956607,75.13417729453262,1.539170107055953,10,3.51407041259847,1.539170107055953,36.4649146320698,0.081033037,0.009748686105012894,0.1710900570033118,0.1243776449991856,0.1808387431083247,4.246000622,0.2639885324160479,0.06980217802923479,256,9,6.721318330252958e-05
36353,0.05308272690590533,0.6501555185475847,0.1726817177896143,0.08662790301941033,0.04380561803570082,0.003057727875788945,-0.001922493687784749,0.03302727265141311,8.463217884205978,101.3374869782462,1.461443002272474,10,3.28198044505036,1.461443002272474,48.22441204351258,0.115691338,0.01352345499617513,0.2440751160029322,0.1295080500131007,0.2575985709991073,5.390666499,0.2656006337920145,0.06980218549358097,256,7,6.327176594827574e-05
42445,0.07494011355895525,0.6123646177356175,0.1639408332778267,0.1419672139058365,0.03970025238718797,0.002771165367055403,0.02408051586395938,0.03248057838173563,8.718647969290247,148.2521686861097,1.429342413141475,10,3.867037783108332,1.429342413141475,69.18783121663786,0.185683811,0.02755382400937378,0.3959049430122832,0.2638612400041893,0.423458767021657,7.343941688,0.2677176775562931,0.06980221032422734,256,7,5.84377246316509e-05
53293,0.06514662343891937,0.5815313343900618,0.1567025451909965,0.1174484282777732,0.03659634592614273,0.002554506092855591,0.07073837701316249,0.03092640085975284,8.778116654153161,169.8095550943665,1.375553221689275,10,2.874365457031097,1.375553221689275,78.85100092651047,0.288660949,0.03410646700649522,0.6145998150022933,0.2162418520019855,0.6487062820087885,10.231221813,0.2694653510895569,0.06980221735828471,256,7,5.424687798468724e-05
63485,0.06585606585066857,0.551856869624305,0.1497102029837375,0.1233103843782639,0.03359832121328935,0.002345237438036084,0.01687317128584736,0.03056680526150854,9.163006684079935,260.8521989744365,1.371795590614951,10,3.351796133191019,1.371795590614951,119.8634376260548,0.4068495009999999,0.04985011368989944,0.8723811230011052,0.319832929992117,0.9222312366910046,14.399856443,0.2712844783207242,0.06980222086538235,256,8,4.279790448370471e-05
78619,0.06583072364433995,0.5241329217430519,0.1430323838081829,0.1139221895420088,0.03104728089188371,0.002167169211660788,0.07665297723262707,0.02898512680746135,9.809630616537232,341.8335350204748,1.403094851361055,10,3.310098012355573,1.403094851361055,156.234616267546,0.5694085170000001,0.07859573099995032,1.222039251995739,0.4058377629989991,1.300634982995689,20.268273121,0.2728933403620509,0.0698022225910071,256,10,3.151244465680913e-05
89908,0.05788185962319551,0.5009173828048276,0.137407424915615,0.1019075155834377,0.02892986111319924,0.002019368619756305,0.01579119604664433,0.02866959652429329,10.69798172803691,485.4744801598055,1.469982121043854,10,3.408332215519361,1.469982121043854,220.8679248380571,0.7014902540000001,0.1083969079918461,1.511374860987416,0.4395920959941577,1.619771768979263,27.489059216,0.2743115524285031,0.06980222310279148,256,10,2.17671601386089e-05
110763,0.05915440277307931,0.4787083536212175,0.1318872920198132,0.09376181583116083,0.02710948241951076,0.001892302156016247,0.07251889199456472,0.0272641033451631,11.82897937059297,627.9837125898805,1.560092056545741,10,3.411483468764947,1.560092056545741,284.8517820140294,1.019758476,0.1778904649981996,2.196162081003422,0.6743385689915158,2.374052546001622,38.205322619,0.2755065605647865,0.0698022236918235,256,11,1.953266501377769e-05
129301,0.02947080142816004,0.4678831961460237,0.1292204817933662,0.04590227669446117,0.02626051641871384,0.001833042447749822,0.01283605501954826,0.02702260305106248,12.57914165223577,748.6411826967169,1.625482744848907,10,3.428660875795657,1.625482744848907,339.138252850661,1.197943479,0.2194856230053119,2.581588475994067,0.8542694100033259,2.801074098999379,50.965942011,0.2761810700998913,0.06980222393659992,256,13,1.058603475588778e-05
134785,0.009891706528465901,0.4643747044031229,0.1283375238041074,0.009891632811036773,0.02608108077086491,0.001820517440638343,0.003483531445068286,0.02695743298523163,13.12962939119143,842.031224230736,1.685024124531138,10,3.082953976498966,1.685024124531138,381.1480059464981,1.200617605,0.2317462639912264,2.594671147002373,0.9057234810024966,2.826417410993599,63.693309037,0.2763663106263812,0.06980222394280675,256,14,6.866927407964878e-06
137404,0.0008714702206977359,0.4640453913981435,0.1282600240177723,0.001657656920501945,0.02605113080173136,0.001818426866961919,0.02340334943172767,0.0265236582841888,12.7859351538904,855.1166927432891,1.639924349927662,10,3.210687050005648,1.639924349927662,387.0357918141198,1.201905584,0.2221411570062628,2.594074952008668,0.9825506800116273,2.816216109014931,76.432641846,0.2763954268166134,0.06980222397259875,256,17,2.144910637615431e-06
140658,0.001939505136184946,0.4633288210952881,0.1280877119000033,0.002224235974010035,0.02601099811698569,0.001815625516637385,0.01949044470209145,0.02616773997317383,12.7409598876064,872.0115894210015,1.631960399413227,10,3.185097617242423,1.631960399413227,394.6177777807069,1.200830831,0.2228180899983272,2.587975970003754,1.03983646199049,2.810794060002081,89.309835955,0.2764509913223395,0.06980222398508217,256,18,2.607400360078666e-06
152937,0.01938910490755487,0.456283593094551,0.1263777926304048,0.02908220028498604,0.02549191149685885,0.001779392120208365,0.0572780445345983,0.02514917865815322,13.22862950803549,1018.745741616745,1.671804996750964,10,3.634899720978984,1.671804996750964,461.2427952146993,1.249284018,0.2436658130027354,2.705058144012582,1.015919978002785,2.948723957015318,102.672244923,0.2769720291130802,0.06980222414578931,256,14,8.133622243357941e-06
186670,0.03890925722320914,0.4427866508613554,0.1230149549720482,0.07643864350784557,0.024176424617165,0.001687568221062195,0.02408519155631024,0.02473280884776628,15.7687099706862,1267.249453876215,1.93978714701125,10,3.914370155306485,1.93978714701125,572.5536395695312,1.580373599,0.3362463149969699,3.44548764899082,1.288564274000237,3.78173396398779,119.947465963,0.2778199268942423,0.06980222459627217,256,15,1.326887826574754e-05
187621,1.725342775572013e-06,0.4427861466181164,0.1230148078565241,-4.733200578911803e-05,0.02417721781127449,0.001687623587786864,-1.060155794520346e-05,0.02473299059599589,15.06269081308854,1261.27962155772,1.852934016174318,10,3.767372320348126,1.852934016174318,570.0210475914641,1.584950401,0.3397033729997929,3.443040783007746,1.963255827999092,3.782744156007539,137.713725831,0.2778199110249467,0.06980222459673915,256,28,1.227030349781756e-07
189669,3.117731253278386e-07,0.4427861102759421,0.1230147812724534,1.965154909447096e-06,0.02417718487916454,0.001687621289006161,1.056899013748221e-06,0.02473297247694575,15.16802331318775,1255.659782170884,1.865891070207266,10,3.761862965446559,1.865891070207266,567.4860309525185,1.591096752,0.3481260080006905,3.446553561007022,0.879397651006002,3.794679569007712,154.470551707,0.2778198737891557,0.06980222459482961,256,6,2.144140415291064e-07
191690,4.05178757232179e-07,0.4427860224983635,0.1230147467239398,3.39650796725849e-06,0.02417712795942411,0.001687617315877923,-1.562993789089669e-06,0.02473299927228517,15.18781136519205,1250.169749298881,1.868324768380075,10,3.629550455138793,1.868324768380075,564.8862383117711,1.588892033,0.3368520660005743,3.439531444004388,1.070533340986003,3.776383510004962,171.380205964,0.2778198508386621,0.06980222459467521,256,9,2.557132775959565e-07
193614,1.765939922556838e-06,0.4427855315643525,0.1230145961470589,2.363795117800401e-06,0.02417708834556868,0.001687614550790229,-2.04940272308279e-05,0.02473335061636444,15.01548872595433,1244.615898096692,1.847124281573988,10,3.670963469068203,1.847124281573988,562.4247130583317,1.587913153,0.3381766130041797,3.448898820002796,1.272732328987331,3.787075433006976,188.550477255,0.2778198188013299,0.06980222459664152,256,13,5.950424310233717e-07
197141,0.000144292229471431,0.4427346978423873,0.1230022933649603,0.001275906887930862,0.02415571578068947,0.001686122699015416,8.599239198937521e-06,0.02473320319271755,13.95052791654573,1241.03960986958,1.715946927387027,10,3.622658459538616,1.715946927387027,561.0245047220593,1.580820556,0.3405223449954065,3.422659533011029,1.085570832001395,3.763181878006435,205.454945386,0.2778239292388799,0.06980222462972238,256,9,2.296359713904763e-06
230449,0.02683989869465146,0.4339321413436939,0.1207351133849066,0.04007990676766066,0.02349387514791817,0.001639924751866638,0.02460306365011412,0.02431499055808505,16.27267600900706,1529.205588635642,1.964683383023316,10,3.955460838282514,1.964683383023316,691.375370519318,1.725694986,0.3751261650031665,3.734560169003089,1.5477854609926,4.109686334006255,224.380549509,0.278235009305934,0.06980222468799296,256,15,9.197681862612346e-06
233235,4.385019001026855e-05,0.4339182189741129,0.1207314437409034,0.0002894995338065274,0.02348916120191506,0.001639595708092946,0.0001824628853637815,0.02431191554731319,14.72286679309839,1509.447345392998,1.777512963935773,10,3.707038114718995,1.777512963935773,681.8634994887906,1.726982566,0.3694382230023621,3.721244697997463,1.762993518990697,4.090682920999825,243.458221836,0.2782354795480624,0.0698022246941398,256,18,1.089355229231285e-06
235722,1.963130958186295e-06,0.4339176584834189,0.1207312794570688,1.332381020742374e-05,0.02348894427193968,0.001639580565903823,-1.40733720064144e-06,0.02431193926339933,15.37936655877098,1503.870723899204,1.856770601879677,10,3.608352043303208,1.856770601879677,679.2670398077059,1.731057314,0.3827326159953373,3.782973813998979,1.426874518001569,4.165706429994316,262.262120613,0.2782354603383402,0.0698022246943851,256,13,4.496965296315863e-07
236672,-5.526538591734008e-10,0.4339176669059287,0.1207312795033174,3.333169429577567e-06,0.02348889000370705,0.001639576777858983,3.131276865637328e-07,0.02431193398664973,15.93458117060692,1497.955852689036,1.923802373076842,10,3.6633860697906,1.923802373076842,676.5193393891321,1.728646213,0.3764307809906313,3.744268201000523,1.594044188997941,4.120698981991154,281.130271023,0.2782354550442661,0.0698022246943224,256,16,8.451254045630825e-08
238152,1.158171093123593e-07,0.433917668759523,0.1207312698112155,1.19852173271796e-06,0.02348887049015344,0.001639575415777927,-2.105806143715216e-08,0.02431193434151489,16.03784572466133,1493.874941533398,1.936269479374737,10,3.731134587758217,1.936269479374737,674.7196866844138,1.727017366,0.3751805819920264,3.729687279002974,1.163949602996581,4.104867860995,299.579885482,0.2782354315194405,0.06980222469467991,256,7,9.258407625558899e-08
239829,4.768041828137503e-07,0.4339175489392382,0.1207312299100838,4.613434401171329e-06,0.02348879537594557,0.001639570172770002,8.84290020127056e-07,0.02431191943968622,15.79360592505808,1488.5485910214,1.906781468047448,10,3.637258430999377,1.906781468047448,672.2675087616157,1.728943124,0.3752111850044457,3.729532557001221,1.317600198992295,4.104743742005667,318.336573248,0.2782354163947166,0.06980222470025241,256,11,2.458809101044955e-07
244526,3.001921136861114e-05,0.4339082258960735,0.1207287177931771,0.0002077530444536996,0.02348541314067852,0.001639334086028954,2.743961930547794e-06,0.02431187319920152,15.19486001800492,1502.193217539807,1.834455967020546,10,3.625307465301073,1.834455967020546,678.3944907727602,1.726975398,0.385363460984081,3.733346746012103,1.41032787100994,4.118710206996184,337.018760887,0.2782356051071803,0.06980222473453117,256,12,9.682027165985393e-07
249988,5.338771380486527e-05,0.4338826117208872,0.1207242502440457,0.0001548868475521833,0.02348289189598206,0.001639158097582274,7.758696132910215e-05,0.02431056576166845,15.37475678842591,1507.87609073696,1.85610598596727,10,3.781915077056842,1.85610598596727,680.8955112025714,1.734610122,0.3835351580055431,3.747071056001005,1.593123958999058,4.130606214006548,356.038259684,0.2782417340146983,0.06980222473632967,256,15,1.039191412793758e-06
253063,2.257289881439655e-06,0.4338819895015862,0.1207240613549128,1.068133198940573e-08,0.02348289172244064,0.001639158085446382,1.187320902640916e-05,0.0243103656894197,14.52953000626462,1510.023599924986,1.754063871934337,10,3.81291784792678,1.754063871934337,681.9150973898699,1.738053622,0.3905607950000558,3.756394916999852,1.765267777998815,4.146955711999908,375.223649978,0.2782416976874111,0.06980222473537939,256,18,3.641914506639366e-07
316148,0.04993209865201402,0.4175808665531154,0.1166172451727701,0.08976284841454053,0.02206633797869632,0.001540279482635054,0.05465769675534693,0.02340657586062618,16.60366627263319,1865.53746682039,1.93627382048252,10,4.194797752661851,1.93627382048252,842.0574839510639,2.417263408,0.5903915490052896,5.374772256007418,2.207424941996578,5.965163805012708,402.37462086,0.2792686507295628,0.06980222473353298,256,15,1.087400840351565e-05
331500,0.001117897426053423,0.417169605526438,0.1165269172660878,0.00419040009323408,0.02200233784294148,0.001535812133276198,-0.0003518148031311067,0.0234122844711024,18.17095158540264,2048.258933363937,2.1174049720383,10,4.246073048519957,2.1174049720383,924.3552466153697,2.435760896,0.5914427359966794,5.320607980000204,2.657773044993519,5.912050715996884,430.045873218,0.2793274383425878,0.06980222484716087,256,20,2.543596049918767e-06
352074,0.003603825492854311,0.4160687649921749,0.1162361984411738,0.008722671347150626,0.02186971094796188,0.001526554481659701,-0.0001045692174266689,0.02341398149848744,17.62569349858279,2280.206777318993,2.048743607164575,10,5.899821671395534,2.048743607164575,1029.828517563355,2.494710272,0.6240154409897514,5.473888121006894,2.855375872008153,6.097903561996645,458.891231025,0.2793677589409046,0.06980222488043294,256,21,3.521776988157442e-06
361176,0.0003934073051248999,0.4159478167796146,0.1162045064105857,0.003557541432474251,0.02181584882988877,0.001522794788666102,0.0003639779808642534,0.02340807512290024,16.29347717422818,2080.105417474695,1.89337547274333,10,4.273325976711842,1.89337547274333,938.6056823813898,2.501120203,0.6292029640026158,5.481627297995146,2.380129983997904,6.110830261997762,487.065587092,0.2793728004399055,0.06980222500349377,256,15,2.314958097975722e-06
399087,0.01077183614364423,0.4126285983571854,0.1153401002453362,0.01627382187700493,0.02157114543879464,0.00150571394769108,9.777051716351333e-05,0.02340648882642155,16.89588019542052,2236.230049733369,1.948772515472993,10,4.286035711353402,1.948772515472993,1008.863783590711,2.650329733,0.6982599479961209,5.823335104010766,3.477179289999185,6.521595052006887,518.24186129,0.2795252212390132,0.06980222501226699,256,25,4.592099260778854e-06
427508,0.003653884880899319,0.4114500330777096,0.1150483502904579,0.008438194148690072,0.02144534599836031,0.001496932866509848,0.0007118225812911384,0.02339494296455694,15.66068591865141,2253.247700303386,1.801736079357849,10,4.463267593404018,1.801736079357849,1016.398519965232,2.76631025,0.7482361439906526,6.071799269993789,3.542210958010401,6.820035413984442,550.627438321,0.2796168210994626,0.06980222499671035,256,24,3.190296578621443e-06
535061,0.05306661537612629,0.3952735424311019,0.1108934136368121,0.09252565929331007,0.02011314842984044,0.001403942512443827,0.05380019081298087,0.02253857838380731,17.61835392972555,2814.594486044929,1.953759409928809,10,4.812311130049279,1.953759409928809,1269.408413983484,3.716047497,1.07323868497042,8.262250032988959,3.812082462012768,9.335488717959379,594.176543098,0.2805485359702296,0.06980222501420502,256,15,9.457973001021631e-06
590402,0.009500577364140818,0.392478144553803,0.1101655466569372,0.02320334361914834,0.01979224944246724,0.001381543050451533,0.01631577125319122,0.02228512030735136,18.63056972948848,3279.36996827558,2.052446898779285,10,4.866631050913957,2.052446898779285,1478.50447649129,3.936788731,1.167099935992155,8.716374559997348,5.544763493991923,9.883474495989503,641.719383172,0.2806921816810493,0.06980222508146169,256,24,4.533692256748317e-06
636195,0.002858621408406702,0.3915992399714662,0.1099474757637611,0.009887709719275153,0.01965706430013939,0.001372106827510048,-0.0002158927131937403,0.02228845542319723,18.01541638368673,3317.066568460578,1.980749556219462,10,5.175327196266019,1.980749556219462,1495.350051320708,4.066055275,1.245257611997658,9.035676341998624,6.23420963800163,10.28093395399628,691.443834854,0.280765294058723,0.06980222512169929,256,27,3.022430498045879e-06
670988,0.002604629579297086,0.3908232148239078,0.1097491565849185,0.006723823485982132,0.01956566375476571,0.001365726866171361,-0.0002856453579766758,0.02229286884666083,17.65040034537062,3347.790005137233,1.937116551290581,10,5.245360401236575,1.937116551290581,1509.153135087703,4.149046407,1.319748965004692,9.156542821001494,6.514999521998107,10.47629178600619,742.6695789410001,0.2808153467402594,0.06980222512710327,256,28,2.147093110074272e-06
696925,0.000865354172353406,0.390570025237916,0.1096833468256481,0.002678090575482496,0.0195293774872544,0.001363194004077125,9.6120410421217e-05,0.02229138362056576,16.98764011559323,3347.208145247479,1.863261222547905,10,4.899444858297777,1.863261222547905,1508.775504814548,4.184674054,1.343670127011137,9.236201941996114,5.766481729006045,10.57987206900725,793.717895438,0.2808288904373407,0.06980222513322795,256,23,1.528685032147248e-06
862705,0.0521495931572788,0.3755939726432401,0.1057893873488792,0.08955119656796026,0.01835400322434818,0.001281150265416718,0.02671980302500992,0.02188233002431304,21.10021534448013,4268.798289194847,2.232178854221972,10,5.252077703859448,2.232178854221972,1924.491899532974,5.708518363,1.91902351200406,12.80056526399858,8.081138724999619,14.71958877600264,864.836925305,0.2816589057710034,0.06980222514710908,256,22,7.273199112186607e-06
889025,0.0001953023395010273,0.3755187121540328,0.1057750672633078,0.001086763092160559,0.01834018260185888,0.001280185555264528,0.0001367820844113964,0.02188025545640813,19.74353017673917,4341.641850606814,2.088373232459733,10,5.421579612239801,2.088373232459733,1956.671430203552,5.734232659,1.986050241001067,12.88243187400803,11.22809396601224,14.8684821150091,939.496198815,0.281677220974065,0.06980222514986156,256,34,8.303494792981704e-07
925302,0.001391703320379294,0.3751204220770115,0.1056730799903704,0.003905122883759122,0.01829060606327427,0.001276725002773425,6.258156133702404e-05,0.02187930635017873,21.5060742677326,4482.133946237702,2.272613106372954,10,5.579379594869536,2.272613106372954,2019.98504969214,5.785375045,2.089671711000847,13.00664184599009,8.546717976001673,15.09631355699094,1012.479190943,0.2817044174915008,0.06980222516174367,256,22,1.625985375240753e-06
939727,2.887233776546265e-07,0.3751204011390893,0.105673058842252,1.02525504496146e-05,0.01829047608103117,0.001276715929725678,9.909927298967004e-06,0.02187915606090452,19.50355937414598,4464.347045051839,2.061000777377484,10,5.560746753029548,2.061000777377484,2011.905147302129,5.853418299,2.095792791005806,13.07280981300573,14.94444207400375,15.16860260401154,1091.922222969,0.2817043768383847,0.06980222516185591,256,47,8.208254652105351e-08
951930,7.090674705421145e-06,0.3751185292938964,0.1056725394730002,0.0001135655273025591,0.01828903635489432,0.001276615433635274,9.264902641801367e-06,0.02187901555470317,21.82834741622558,4436.262201056757,2.306656903971459,10,5.531011761465471,2.306656903971459,1999.319467099074,5.786320592,2.10922580701299,13.01445755000168,8.299665094993543,15.12368335701467,1164.604197905,0.2817043979989809,0.06980222516172314,256,21,2.114654103766834e-07
958617,1.177161658978173e-08,0.3751185579875901,0.105672538610769,2.679823174110158e-06,0.01828900238280653,0.001276613062309145,-3.235656595195415e-06,0.02187906462471336,21.4161488172217,4452.410654875259,2.263098812781836,10,6.204169741230703,2.263098812781836,2006.698280167745,5.809936296,2.131520669005113,13.09637612600636,12.3545930699911,15.22789679501147,1241.673379273,0.2817043741521979,0.06980222516178836,256,37,1.946823209585452e-08
958757,1.215636289616469e-10,0.3751185594999463,0.1056725386018649,-1.554367154810365e-07,0.01828900435327298,0.001276613199852109,-1.544175633209221e-06,0.02187908804278551,20.72502368354405,4438.816122424898,2.190065865223873,10,5.728440838626574,2.190065865223873,2000.512685204948,5.798669057,2.095331244010595,13.06070999799704,22.61667977100296,15.15604124200763,1328.722869704,0.2817043729927205,0.06980222516178952,256,75,2.540771706956012e-10
966469,2.310047133757229e-07,0.3751185194824825,0.1056725216815513,2.071237716751415e-06,0.01828897809628405,0.001276611367054854,-7.386855027049324e-08,0.02187908916303373,21.31774245214384,4430.376226763487,2.252699601475896,10,5.472364184426579,2.252699601475896,1996.648076274279,5.799774254,2.086423762011691,12.94814585598942,5.523194188994239,15.03456961800111,1398.663237236,0.2817043579382277,0.06980222516173473,256,10,5.999304554894709e-08
988758,1.366293526679599e-06,0.3751182013879769,0.1056724216052289,4.794513088667478e-06,0.01828891731661567,0.001276607124495224,3.112562255293125e-06,0.02187904195974287,20.7773241159449,4417.707276200394,2.19559015380862,10,5.358463414337778,2.19559015380862,1990.953606043477,5.799196614,2.094139339009416,12.94438313700084,5.798975962999975,15.03852247601026,1468.918950965,0.2817043300331198,0.06980222516154162,256,11,2.439397886248266e-07
1048072,0.002000968751912005,0.3745822896912078,0.10552595915799,0.004016878013900094,0.01823806653236103,0.001273057626723565,-2.12347211670583e-05,0.02187936399507355,20.52300365382555,4440.617171399635,2.165709645372875,10,5.896228569427949,2.165709645372875,2001.340940469907,5.898259506,2.139695851001306,13.18788964601117,9.756377745012287,15.32758549701248,1544.220627982,0.2817163599618707,0.06980222516814998,256,26,1.693708576300012e-06
1048295,6.795981858293164e-09,0.3745822884211599,0.1055259586608978,1.521817162145171e-06,0.01823804729406896,0.001273056283847997,4.226241574397139e-07,0.02187935758571734,20.16490189672848,4440.378571739265,2.127920603955229,10,5.968098567385412,2.127920603955229,2001.236298566344,5.907647221,2.135193726993748,13.2112742659956,38.26406112000404,15.34646799298935,1648.256434198,0.2817163595899926,0.06980222516815145,256,125,1.666292572780672e-09
1087639,0.0006162714945062699,0.3744155296066042,0.1054808910960321,0.002227193747535579,0.01820991360960109,0.001271092490060638,-3.351896276762279e-05,0.02187986592730792,19.86690789567196,4418.23454918732,2.095579148158274,10,5.797511938000882,2.095579148158274,1991.158302806454,5.945294937,2.167038391999085,13.33005982400209,7.519194042004528,15.49709821600118,1722.007989453,0.281721463868927,0.06980222516763948,256,17,1.33042215650037e-06
1235662,0.01971724257598993,0.3689315021461897,0.1040490953432055,0.03851128930884228,0.01773024889105316,0.00123761082558137,0.0004660079841633774,0.021872799606737,21.0260365304732,4751.607014001207,2.187740079648929,10,6.062365256305497,2.187740079648929,2141.311914395012,6.658917871,2.567719245009357,14.95799163699849,16.89758123600041,17.52571088200784,1813.956933798,0.2820282213308418,0.06980222517947164,256,43,4.420515702132601e-06
1238055,5.689198276154471e-07,0.368931361957347,0.1040490543119549,-9.508091133271266e-06,0.01773036574276004,0.001237618982090514,-0.0001671338430385981,0.02187533368130812,20.79189003860534,4732.972744055402,2.163376495875042,10,5.788022531366745,2.163376495875042,2132.905042019141,6.678692797,2.554530677996809,15.00748688400199,40.2125329170085,17.5620175619988,1929.397003821,0.2820282172811979,0.06980222517947096,256,112,1.947236545258334e-08
1254186,9.495784606537956e-07,0.3689311309116618,0.1040489858271363,4.988329544229637e-06,0.01773030443751772,0.001237614702848897,6.888199165095657e-07,0.02187532323685417,21.00226746448567,4729.223757039106,2.185264629749995,10,5.817394883824524,2.185264629749995,2131.242452440321,6.669004963,2.574245230003726,14.99741688198992,9.248519489992759,17.57166211199365,2014.028395441,0.2820282082729693,0.06980222517951112,256,18,1.2508799040926e-07
1291663,0.0006998185978668628,0.3687481569085936,0.1039985262666533,0.001094914881926436,0.01771685335507552,0.001236675787390968,1.257362781674297e-05,0.02187513258604692,20.56288787817326,4744.735225528834,2.138510035116449,10,5.870696659815716,2.138510035116449,2138.201620475258,6.744951951,2.614432820992079,15.19957517299918,12.90610002500762,17.81400799399125,2102.837738308,0.2820313113929213,0.06980222518106949,256,29,8.619682367239452e-07
1378193,0.004736063162534523,0.3674316829710741,0.1036576808343777,0.01130609542181997,0.017578552751432,0.001227022097584617,-0.0002808543385996521,0.02187939150686447,21.98548958164774,4933.396212539607,2.278964862041977,10,6.857671920560445,2.278964862041977,2224.863791675321,7.048034257,2.790327234004508,15.83028132800246,19.4286183219956,18.62060856200696,2202.197781202,0.2821141606412261,0.06980222518515694,256,48,2.294745938349363e-06


==> anc/kellogg-0.1,non-autonomous_3d_errors_o2_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,l2-eoc,l2-err,max-eoc,max-err,Ieff,indicator-sum,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,procs,solver-iterations,solver-residual
26705,0,0.2580612209495667,0,0.00571711475193467,0,0.04182680431434775,1.693521045747813,0.4370321087694677,0.003525091335177422,0.00194164999993518,0.009058664999997745,0.2403167788870633,0.01100031499993293,256,47,1.460218037908571e-11
26832,0.05829782285428454,0.2478411150500559,0.07711027630312176,0.005419564672630783,0.0458951539710468,0.04051714788134718,1.685659077842749,0.4177756254467959,0.004191338999589789,0.002194874919950962,0.008713792999969883,0.1008902629837394,0.01090866791992084,256,7,0.0003174056336665002
26935,0.04349954070812124,0.2404798474704366,0.05814006050472138,0.0052055006016201,0.0771948161354396,0.03840616216713391,1.744526145033932,0.4195233812659488,0.004980573999546323,0.001801476000025559,0.01041746600003535,0.1178760440088809,0.01221894200006091,256,7,0.0001889031558849212
27072,0.02548651523451087,0.2362688580344028,0.02873820599788173,0.005102833981509718,-0.05445572191647448,0.03988354169426945,1.624009683887875,0.3837029134489997,0.006841052999789099,0.001751554999827931,0.01389010999992024,0.1382846019696444,0.01564166499974817,256,10,9.50669373856362e-05
27364,0.05821769630069445,0.2269244070670458,0.09362977815543566,0.004782181634634852,-0.00182614221762818,0.03993405766067239,1.63685889332078,0.3714432338192387,0.008933308767154813,0.00200162300006923,0.01839347113855183,0.1283143220935017,0.02039509413862106,256,7,0.0001865015607312701
27481,0.04155578911806585,0.2204812540096077,0.0633161008047646,0.004576843070503395,0.1013198858855669,0.03722572081165055,1.729588452458403,0.3813418309185655,0.009232508018612862,0.002520819999972446,0.01888946420513093,0.09825018420815468,0.02141028420510338,256,9,0.0001322133315583147
27752,0.0101585987680996,0.2189342094797408,0.0117382803935745,0.004539755330240956,-0.02403823030957644,0.03785117313002551,1.686954569238563,0.3693320650444813,0.01271517499981201,0.002037959000062983,0.02659078400029102,0.0962749389000237,0.02862874300035401,256,9,5.650254318431802e-05
28206,0.03928692776317887,0.213052720280465,0.05483970788385185,0.004370428807944154,-0.002716659675616073,0.03792251574172435,1.598279484889908,0.3405177920242552,0.01544542299689056,0.002311066000174833,0.03200977300002705,0.0958222821354866,0.03432083900020189,256,9,8.908467224979767e-05
28631,0.02933221169637974,0.2087647684511771,0.06030819171771921,0.004191500048334767,0.001686322060953956,0.03787821517001768,1.609810810974376,0.3360717812032672,0.01555159299778097,0.002372585000102845,0.03245349899998473,0.136150386184454,0.03482608400008758,256,7,0.0001037279974273936
29156,0.04390807780986239,0.2025067760500486,0.06772744863972396,0.003999276967100374,0.1064776217729196,0.03518329815892547,1.69210553398957,0.3426628364246739,0.01881961501203477,0.003010508999977901,0.03885168582201004,0.1401459570042789,0.04186219482198794,256,9,9.530163653578154e-05
29366,0.01397294488471817,0.2005549031856105,0.02208075594900229,0.003938533212188467,-0.003186765652788282,0.03526110035966431,1.644537573990763,0.3298200739368162,0.02221544273197651,0.003329543000063495,0.04588457499630749,0.1326049820054322,0.04921411799637099,256,7,5.312703415193532e-05
30082,0.01763127980118725,0.1981188233702896,0.02056876328995058,0.003882779225862572,-0.02152479502741834,0.03579113490866464,1.588571528284959,0.3147259220233587,0.027436822999789,0.004074220000120476,0.0569720859998597,0.1681143771857023,0.06104630599998018,256,9,4.730086638051388e-05
30752,0.0382495849101747,0.1929351991427785,0.07239095294574976,0.003692758012067052,-0.001479133784794675,0.03582784885244067,1.564386230502565,0.301825168918233,0.03300258699709957,0.004241023999838944,0.06942256699994687,0.167685141088441,0.07366359099978581,256,9,7.711985661529556e-05
31038,0.0241065560337362,0.1897381541190028,0.03676788244299027,0.003599835152929152,0.001279740182814969,0.03579608191152741,1.620526975178611,0.3074757969704408,0.0344553389977591,0.004405483000027743,0.07179045099974246,0.1448024930432439,0.0761959339997702,256,8,5.30598682052876e-05
31612,0.0281469894811507,0.1860722388155152,0.04739288763517217,0.003483500946222075,0.1042121883657274,0.03330155388328686,1.65455669084125,0.3078670677120217,0.03636988345533609,0.005135056999279186,0.07564669099974708,0.1611506249755621,0.08078174799902627,256,9,5.65030914307436e-05
32692,0.03122663993531032,0.1820880427739512,0.04420916519171957,0.003378373392747186,0.003002505222598893,0.03323231949052953,1.635218090854601,0.2977536616722714,0.05596011830493808,0.007390950999933921,0.1167985908687115,0.1640438330359757,0.1241895418686454,256,9,4.554984538941557e-05
33561,0.0251228507664194,0.178944640746711,0.04160942439413776,0.003282327891587217,-0.02351011706930875,0.03377830904968857,1.60414477778945,0.2870531109672456,0.06187681620940566,0.008069446000035896,0.1297603279817849,0.1925103501416743,0.1378297739818208,256,9,4.618368585500194e-05
35137,0.03216829269410199,0.1749988018014589,0.04568459785555524,0.003180017638605663,-0.001208467433123907,0.03380661516178757,1.610657282177941,0.2818630944939339,0.07427912042476237,0.009361517999877833,0.1551889681722969,0.1717911900486797,0.1645504861721747,256,9,5.386957010685513e-05
36027,0.01424328230224141,0.1732795932826638,0.04585854590992913,0.003080524952870385,-0.0005687642095255401,0.0338199456182585,1.591368393751482,0.2757516680321428,0.07891780463978648,0.01057707400013896,0.1653472369071096,0.1732500840444118,0.1759243109072486,256,7,4.443649168247807e-05
37118,0.03094850406819623,0.169602008819818,0.0423727903295557,0.002991363912905931,0.001968635325122406,0.03377382794751702,1.585606794080839,0.2689220974744618,0.0994352085981518,0.0117297360000066,0.2099490000400692,0.1308515931013972,0.2216787360400758,256,7,4.846438374619625e-05
38404,0.03227147525946501,0.1658503184758351,0.06216088393132353,0.002865213307052141,0.1099942146163394,0.03129455127523723,1.678839804694472,0.278436116278487,0.1055643248837441,0.01333220900005472,0.2210919971112162,0.177889586193487,0.2344242061112709,256,9,4.114220182590714e-05
38680,0.002462817743986771,0.1655674377181989,0.005401710275461742,0.002854505490489543,0.00406174420636092,0.03120656892692662,1.646430833653737,0.2725953345082874,0.1073371164966375,0.01318288400011625,0.2263026300352067,0.1351984299253672,0.2394855140353229,256,8,1.313830630900941e-05
41711,0.0286053929661566,0.162316939887667,0.03710257143873348,0.002782030556502185,-0.02776187393454794,0.03181289401673839,1.575468092062129,0.255725159594186,0.1442724296357483,0.01832826800000475,0.3047527878079563,0.1632975661195815,0.3230810558079611,256,10,2.098032779795347e-05
43240,0.02161652771756973,0.159903004215975,0.04022155493500448,0.00270554026242777,-0.0003052442975654757,0.03181962567628981,1.555038039192544,0.2486552541370069,0.1509009092114866,0.01923020799995356,0.3175960821099579,0.1598304761573672,0.3368262901099115,256,9,3.088439841891364e-05
46019,0.03422880875284731,0.1561538603483185,0.0584068248791515,0.002598195313152048,0.00166397012151653,0.03178294683371515,1.643803321691033,0.2566862343354437,0.1902396308723837,0.02526752800031318,0.4021732700057328,0.2283865429926664,0.427440798006046,256,8,3.779194501655462e-05
48528,0.0263339921974214,0.1533293884570916,0.0564388487833927,0.002498515273339252,0.1157133129507871,0.0293333040123273,1.69781506420814,0.2603249455082718,0.2096222215332091,0.02829802700000528,0.4455587789416313,0.2006748530548066,0.4738568059416366,256,10,2.064802304208829e-05
52009,0.02598206056436876,0.1505927360804503,0.04249892530118981,0.002425987491614421,0.005378615422155496,0.02922414800887883,1.610024770698898,0.2424580353768467,0.2780509677249938,0.03925070900004357,0.5893792868591845,0.2557115349918604,0.6286299958592281,256,8,2.330852119135759e-05
56880,0.02385030459308038,0.1481236369202366,0.03557970189924883,0.002366889591372648,-0.03454944016876143,0.02993245074756957,1.546009063724594,0.2290004852305368,0.3185573481023312,0.0465622449996772,0.6763200450222939,0.2893667290918529,0.7228822900219711,256,10,1.754854612739985e-05
61014,0.03467466766463997,0.144605979589219,0.06721926226554416,0.002259139169702551,0.002759192786899703,0.02987525884424657,1.633637630708334,0.2362337698823894,0.3583458333741874,0.05807018799896468,0.7623339630663395,0.3333723701070994,0.8204041510653042,256,10,1.954377784199467e-05
64514,0.02133470601021448,0.1424832672736608,0.04434709315705893,0.002190751815739519,0.08794816180719943,0.02810843344935193,1.663802686266499,0.2370640428379444,0.4026536992751062,0.06619191216304898,0.8581722259987146,0.2947364449501038,0.9243641381617635,256,9,1.870958282376276e-05
72100,0.02862185691989057,0.1396843746582966,0.04395536064665587,0.002125011566609066,0.03659762015022662,0.02740435978130112,1.603314679013324,0.2239580083184437,0.5096240837592632,0.0978688980003426,1.08861435088329,0.3477753850165755,1.186483248883633,256,9,1.39018370510726e-05
78965,0.02239404649686589,0.1375328834057437,0.03868640575488846,0.002068785815034405,-0.03421268815360892,0.0280620055339259,1.556791066785335,0.2141099642752908,0.6218512249179184,0.1179825310000524,1.327485129004344,0.4226660840213299,1.445467660004397,256,10,1.255265952142947e-05
84855,0.02529434834400469,0.1351425752785042,0.03917364679364401,0.002013367653491399,0.0005229086545842223,0.02805183622844322,1.595478586508589,0.2156170849824784,0.6668781754560769,0.1354050310001185,1.426297119818628,0.4968757880851626,1.561702150818746,256,9,1.252528924031121e-05
90750,0.02077889767579985,0.1332100891994258,0.045324770569592,0.001951097495854304,-0.0009684085573229182,0.02807067233516375,1.652287867802134,0.2201014142530514,0.7311058768536896,0.1528830071911216,1.564175545005128,0.5304505550302565,1.717058552196249,256,11,9.782449170230304e-06
99054,0.01727565696579373,0.1316244677893321,0.03184699017964204,0.001908499595367745,9.81696364481506e-05,0.02806876230299114,1.59144693676903,0.2094733560671865,0.8019390259869397,0.1775344349443913,1.71861431398429,0.5834703538566828,1.896148748928681,256,10,1.105585635311728e-05
111158,0.0254148008351367,0.1293260492990851,0.03665406942190257,0.00186062176907127,0.002554456476999953,0.02801910732381764,1.527812161832667,0.1975859109609133,1.007959037320688,0.2367975690003732,2.157270974945277,0.6610230321530253,2.39406854394565,256,9,1.378345075692472e-05
118246,0.02353358900158933,0.1272335645888708,0.05062239093008083,0.001796466982777724,0.1121415581633121,0.02592366030541351,1.604470984915086,0.2041425626901627,1.090374154504389,0.2678421830000843,2.356443539028987,0.7406506310217083,2.624285722029072,256,10,1.150439190931367e-05
126989,0.02184818398707128,0.1253212551408269,0.04394975679576254,0.00174256523188834,0.01605247419141912,0.02563681360038923,1.68852949295164,0.2116086353990036,1.162156853359193,0.2980586800258607,2.506068832939491,0.8483312281314284,2.804127512965351,256,11,7.129055784506658e-06
141862,0.0172998159584423,0.1238274622091586,0.0273195044002131,0.001709877723626134,-0.03691977296969477,0.0263013478340835,1.599031202789821,0.1980039758347218,1.35926862875931,0.3672376479953527,2.936795759946108,0.9810971370898187,3.304033407941461,256,11,7.015175972013192e-06
168049,0.03274066665038593,0.1210489563964446,0.05346635895778909,0.001647669401273873,-0.0007217998709674981,0.02631451004701168,1.558940696914981,0.1887081444455045,1.546178428456187,0.4680264799389988,3.354796503903344,1.184005859075114,3.822822983842343,256,11,8.182887964882505e-06
178072,0.02268465688888317,0.1191604919265094,0.04526840412700774,0.001596772075526998,0.002961082044215011,0.02626055580706133,1.638977010443266,0.1953013068206593,1.731094390153885,0.5263157309964299,3.764614051906392,1.18155069090426,4.290929782902822,256,9,8.915251028670387e-06
199505,0.02215083677129596,0.1173449005222168,0.04582485436880675,0.001546850255257366,0.09342633757987361,0.02461386326853319,1.650109935236654,0.1936319862010667,2.022034962195903,0.6622731210663915,4.399520199047402,1.505165290087461,5.061793320113793,256,11,5.748604836373938e-06
227028,0.02430054962624405,0.1153849129594781,0.04375295581413013,0.001500642773640657,0.03894855401968132,0.02395825045804081,1.61138058233651,0.1859290082374913,2.48084491956979,0.8449250930000289,5.418507506139576,1.761770856101066,6.263432599139605,256,10,5.186913225117874e-06
262014,0.02741231619528403,0.1132132081716642,0.04280007841822957,0.001456777461973969,-0.04117345642467841,0.02465185168009701,1.585978342613977,0.1795536962581072,2.801410862477496,1.032036693000009,6.120688374852762,2.11757347593084,7.152725067852771,256,10,7.544940275942887e-06
293756,0.02689179268395796,0.1111224635798248,0.05397811949119469,0.001403279499741949,0.002677740397930442,0.02460613859836976,1.646100481028002,0.1829187407517663,3.128624515375122,1.239926013999934,6.841960683930665,2.507777832914144,8.081886697930599,256,11,5.925808019330741e-06
327678,0.02063278671421492,0.1095445494387134,0.04498167394145466,0.001360201807479259,0.1005518244281846,0.02294955932336258,1.664950964939816,0.1823863032918834,3.521142641780898,1.479054047999853,7.697564287809655,2.868744030129164,9.176618335809508,256,11,4.286351645958934e-06
376972,0.02006021165925643,0.1080319083911257,0.03366145037374581,0.00132883249999503,-0.001937043548048336,0.02298039338831578,1.571573521294352,0.1697800866823903,4.390775266801938,1.987490483999863,9.65489363996312,3.672158706001937,11.64238412396298,256,11,4.354392263770606e-06
435477,0.02796643297907954,0.1059578927923538,0.04553666593052844,0.001287544769746707,-0.006694641643871088,0.02308727876404541,1.556508325514344,0.164924342285255,5.232359263347462,2.561857250999765,11.55088807991706,4.453577619045973,14.11274533091682,256,11,6.108321088158077e-06
492114,0.02767400695735615,0.1039447613828721,0.05740270996454324,0.001237321050071692,-0.0003430635039552514,0.02309276942167566,1.690748748874173,0.1757444752601155,5.714522639522329,3.014897247000135,12.6519324190449,5.499991923104972,15.66682966604503,256,13,5.55597027947944e-06
547825,0.01742391059700916,0.1026969360988134,0.0425851970633737,0.001201331818027119,0.0002097545317168819,0.02308941219038766,1.696584772903068,0.1742340580090462,6.438440092373639,3.709203611999783,14.35722114006057,6.163564387941733,18.06642475206036,256,12,3.074086294458036e-06
640780,0.02452047882067979,0.1009662176544295,0.03565346387332873,0.001172007032733322,-0.0003633772935120995,0.02309522854422115,1.582559149737264,0.1597850115633815,7.231686732498929,4.739779656999872,16.17550694593228,7.832844855962321,20.91528660293216,256,13,3.865752314074793e-06
770931,0.03699646572798262,0.09840995683746716,0.0616266940558577,0.001122997357330496,0.01017333225468547,0.02293294270916555,1.582383127112461,0.1557222552394736,9.656887441407889,7.020758407999892,22.00260865082964,9.967362633207813,29.02336705882954,256,12,5.187924843091729e-06
867222,0.02597646933165443,0.09665389161127184,0.05610130323625396,0.001080166139706405,0.1330962436881852,0.02091191593723517,1.706549871272557,0.1649446862872076,10.36350513924845,8.291617087000304,23.62990375282243,11.07259707106277,31.92152083982273,256,12,5.355486479011196e-06
985830,0.0180620181552539,0.09545136329367152,0.03918786222935425,0.001051220537917468,-0.04717864314684952,0.02160707658088195,1.671991304093027,0.1595938493908431,11.91975359548815,10.8244645599998,27.33690654090606,14.88910122099333,38.16137110090585,256,14,2.501843850099192e-06
1221649,0.03215994250050615,0.09334714254563793,0.05197087526248294,0.001014025893146756,-0.0004580994592911981,0.02161393857282911,1.586837258324936,0.148126723749587,13.85138610075228,15.02864208900019,32.02714746003039,19.54524983395822,47.05578954903058,256,14,2.658593312249584e-06


==> anc/kellogg-0.1,non-autonomous_3d_errors_o2_uniform.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
26705,0.08190589994111161,0,1.049483886985215,0,0.04182682143858794,0,0.02247193099999989,0.009190587999999833,0.328226892,0.3506988229999999,29,2.148184064773457e-07,288,0.06980102073736193,0.245893457506656
204961,0.06617756870559294,0.3076250879749816,0.9034199583815355,0.1754712491935879,0.0404218263484581,0.04929385950263605,0.04996406100000006,0.02108405899999866,0.299176988,0.3491410490000001,46,1.83733313037247e-07,288,0.06980196868237126,0.2529361819146142
1605953,0.05429065445004234,0.2856384144943102,0.7887489402399778,0.1624386613097475,0.038665843313501,0.06407482837941773,0.4119593729999997,0.1669707119999921,1.390137095,1.802096468,80,2.176196254069826e-07,288,0.06980216999247264,0.2588588044919087
12714625,0.04502541450389593,0.2699643173873745,0.6961179459717307,0.1524641652807504,0.03659907928139506,0.07925232373585085,3.751413893,1.428245742999972,20.411636072,24.163049965,190,2.395724812944667e-07,288,0.06980221326574958,0.2638898053482083


==> anc/kellogg-0.1,non-autonomous_3d_errors_o3_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
87673,0,0.9196725826143448,0.2263541676707153,0,0.06601657861961505,0.004608093835610031,0,0.03519658484943353,7.764090910339781,4.075019865219542,1.757434335729728,10,0.2972408413650797,1.757434335729728,6.893511306986199,0.021052709,0.00493854598607868,0.04725183900154661,0.8949036300036823,0.05219038498762529,1.524176929,0.246124731724915,0.06980206990370839,256,143,2.630968800252997e-11
87880,0.03327791593044182,0.8958854425400207,0.2211927277200909,0.03932121208022778,0.06424154018421871,0.004484194584341029,0.1135700114527484,0.03253213348021188,7.929289181971151,4.827201868604512,1.753901103041607,10,0.3267400163891341,1.753901103041607,7.101291315223392,0.026819408,0.005151642020791769,0.05916638200869784,0.3091651290014852,0.06431802402948961,2.090705897,0.2468984506467297,0.06980210268125851,256,10,0.0001670811440739979
88030,0.04307022966340294,0.8646531447382445,0.2146868348867804,0.05898920047639667,0.06166778726249737,0.004304541815914191,0.0568470503796286,0.03127518434455281,8.126798522934035,6.139024641873799,1.74471665265127,10,0.4531917433157253,1.74471665265127,7.505513197450457,0.030806647,0.02504380499885883,0.06803608799236827,0.2703728150081588,0.0930798929912271,2.654383815,0.2482924351726868,0.06980211236688807,256,11,0.0001657786402267224
88614,0.04557038235349868,0.8328708715192393,0.2080115074216747,0.05680426800144324,0.05928686620618728,0.004138349278497302,-0.01492902665990221,0.03160050063615482,8.164752924650049,6.556719360497274,1.698362563581984,10,0.5891688740629126,1.698362563581984,8.295091938455611,0.040946372,0.005195633988478221,0.09033931099111214,0.3553703049983596,0.09553494497959036,3.369426294,0.2497524100491604,0.06980212555180419,256,16,0.0001291764214406419
88877,0.02138544087964772,0.8155567023445097,0.2049508397459285,0.02904774400402417,0.05810509053147325,0.004055859483034953,0.08533841184844758,0.02978547575176495,8.18454985846069,9.97766485606819,1.677430366433939,10,0.7531891969717078,1.677430366433939,8.908396151314204,0.049187819,0.01017460000002757,0.1091387729975395,0.3208147039986216,0.1193133729975671,4.120988909,0.2513017662128814,0.06980213688571836,256,14,0.0001058837575221466
89135,0.02205462136460247,0.8005829535654563,0.2018415625126453,0.03210558403635133,0.05682629779062986,0.003966597706616182,-0.01163864609225915,0.03002673581271156,8.184774552198471,13.45381804128611,1.652027684429476,10,1.020909211800912,1.652027684429476,10.27717738854468,0.055298708,0.006749599997419864,0.1223147199925734,0.2769238559994847,0.1290643199899932,4.924037858,0.2521182366096215,0.06980214901964348,256,14,0.0001144193878673021
91598,0.05938923845534239,0.7623209038852453,0.1937013543632388,0.0833547561990554,0.05363607510109439,0.003743914089479105,-0.009126478148677529,0.03021728679778302,8.221518246823731,18.24997471131352,1.592519219331837,10,1.258840715918728,1.592519219331837,12.42151415123667,0.118026647,0.01042716699885204,0.2640752409934066,0.3269863099994836,0.2745024079922587,6.261595309,0.2540942447937873,0.06980216360765581,256,14,0.0001461252981483035
92625,0.04592394173255088,0.732334732082368,0.187632546761188,0.06663268141348189,0.05121515249852256,0.003574929146937241,0.08515687103450245,0.02848529320171003,8.290907082355847,24.52823461645417,1.555644010822798,10,1.624887814627364,1.555644010822798,14.63693355541388,0.141082734,0.0111482310021529,0.3152730720030377,0.2442507840023609,0.3264213030051906,7.706903718,0.2562114543272603,0.06980217713967306,256,16,0.0001128433092926631
94180,0.04628491201333122,0.705027745856676,0.1817084092807719,0.08188389416158125,0.04838924981073629,0.003377675552446557,-0.01035980199847042,0.02869057850035639,8.333251699969246,34.50477394044345,1.5142219105377,10,2.150378972269225,1.5142219105377,18.78835981367512,0.156432611,0.01342588300758507,0.3481417540024268,0.2995231999957468,0.3615676370100118,9.343287916,0.257732281245157,0.0698021888261872,256,16,0.0001057991497432376
97641,0.04671180205248596,0.6785036780228385,0.1759192532774976,0.06048519363140875,0.04640245989449869,0.003238993473160003,-0.009680292522164151,0.02888373578488642,8.268051941446005,49.49441163482768,1.454509523598745,10,2.35003666659611,1.454509523598745,25.40093544992929,0.265335609,0.01938313400023617,0.5938976830075262,0.3487199250084814,0.6132808170077624,11.954116235,0.2592753126853,0.0698021932570865,256,17,7.573867368355578e-05
100789,0.06314672771093306,0.6438072449101794,0.1683853537916468,0.1041514888021662,0.04317061453554125,0.003013403932215472,0.09154119713396544,0.02710795259137345,8.425322214019833,64.00307365792477,1.418700861816351,10,3.000342998150594,1.418700861816351,31.62038396159208,0.308136174,0.02596412200364284,0.6902437479875516,0.3247657669999171,0.7162078699911945,14.921083582,0.2615462238470757,0.06980220144271088,256,12,0.0001016873829122879
102661,0.02743025255885153,0.6288352592981901,0.1652140528371151,0.05618481206049404,0.04152167555693163,0.002898304672105781,-0.01012036904145026,0.02729878084933186,8.357864849745921,85.94961711147992,1.38083672489139,10,3.277433683494236,1.38083672489139,41.11561125486752,0.332962958,0.02929312000924256,0.7468743130011717,0.4561548700003186,0.7761674330104142,18.260073004,0.2627302626470115,0.06980220892415161,256,16,5.878072116562128e-05
110875,0.05766545797846519,0.6008330154890306,0.1587405761943508,0.07784169977441273,0.03934070855029848,0.002746068398630815,-0.004067163776087156,0.02737584860058624,8.474727970709566,120.73446868283,1.345283201160817,10,3.492553394018814,1.345283201160817,56.80158569381969,0.5084568810000001,0.04540838299726602,1.140757568995468,0.4940246650076006,1.186165951992734,23.15767815,0.2642008213632343,0.06980220997087203,256,13,6.188536681580952e-05
117590,0.04967874207463716,0.5764422410368344,0.1533674373298749,0.07438873247943006,0.03736361778141277,0.002608063195859112,0.09189529771084699,0.0256864655336486,8.623501813174865,153.6672163428494,1.322564373896159,10,3.927037802073055,1.322564373896159,71.42361643310173,0.618225684,0.06642613299482036,1.386131316001411,0.5174697420006851,1.452557448996231,29.093086264,0.2660586376425437,0.06980221270640827,256,14,5.010598895184763e-05
123232,0.04053043698783671,0.5577626363765614,0.1491187599814585,0.09018956516819834,0.0350993543720874,0.002450012759493571,-0.008966461418234152,0.02584660603372378,8.626752818925613,200.1611221570035,1.286410683024739,10,3.892154431125762,1.286410683024739,92.09752967666381,0.802314191,0.08575406999443658,1.802443748005317,0.6645684139948571,1.888197817999753,36.85660173,0.2673516479163802,0.06980221725793147,256,16,4.725916893819158e-05
138236,0.05184118849384951,0.5348492892171716,0.1438555198733334,0.08718804648370371,0.03304097787024347,0.002306333614826779,-0.01510929077811041,0.0261187189915786,8.861949420431632,292.214347321376,1.274840340967378,10,3.35489092471851,1.274840340967378,133.5912509258423,1.043157257,0.120883055991726,2.333754842999042,0.6986589409934822,2.454637898990768,46.822674884,0.2689645901631216,0.06980222025764712,256,16,4.316137065908066e-05
156139,0.06010181688262155,0.5100914114040405,0.1379857000231912,0.1073761656419545,0.03067110587604396,0.002140911338357015,0.1061451086025604,0.02426604570787779,9.354993304286667,377.2444330594846,1.290855299804263,10,4.046679150178943,1.290855299804263,171.7625660150676,1.532703719,0.1906891239923425,3.457083618006436,0.9264657559979241,3.647772741998779,61.335242544,0.2705117101332521,0.06980222190257573,256,16,3.804775638883707e-05
185774,0.06003066883040546,0.4867537036368977,0.1323619172309186,0.1122854572243108,0.02837449468956323,0.00198060281290733,-0.01971218318841867,0.02459987893158153,10.01757569391869,516.5119241115337,1.325945524852927,10,4.012795405995543,1.325945524852927,234.4997060270054,2.188349315,0.2916760859952774,4.945259646992781,1.170214035009849,5.236935732988059,82.183984618,0.2719279098277931,0.06980222324931268,256,14,3.423214908535035e-05
224212,0.0598945183397905,0.4643457068189381,0.1269793216315,0.1043169895929174,0.02639523837703312,0.001842446341712375,0.002315005437118277,0.02456043664814245,10.57325830066442,692.534569145967,1.342585166452994,10,4.221528140293791,1.342585166452994,313.7604751384832,3.140027036,0.461522226993111,7.104057696997188,1.631495884998003,7.565579923990299,112.197084754,0.2734585886480758,0.06980222399944358,256,15,2.651588469481822e-05
266205,0.05174566273127606,0.4459805443343641,0.122505618124515,0.09691528939535404,0.02468034216137267,0.001722742783863965,0.08395358911066225,0.02317200081402636,11.62060610990728,918.8460335914931,1.423589534475708,10,5.119192660398318,1.423589534475708,415.5216454522921,4.393987261,0.6242263568565249,10.00724396599981,2.535568498002249,10.63147032285633,154.57326902,0.2746882564291172,0.06980222448294249,256,17,2.16853068448665e-05
309611,0.02872145547985577,0.4362522574722613,0.120090868687853,0.05090459013349044,0.02382469591606637,0.00166301677838466,0.004205157922320173,0.0231045575592952,14.21632662168848,1154.215058000004,1.707251013548819,10,4.967063750667192,1.707251013548819,522.6630368251364,4.718956613,0.6660205500083975,10.67711431700445,3.155907271007891,11.34313486701285,200.464851727,0.2752785037347086,0.06980222472695619,256,21,1.394493332299029e-05
323137,0.007315323670007839,0.4338182461912315,0.1194834776309473,0.01437975962350772,0.02358840776406653,0.001646523342122661,-0.0003368322679103256,0.02310995251031576,12.78833643539725,1233.366046753871,1.527994910415815,10,4.836840321249099,1.527994910415815,557.3477172018672,4.795491739,0.685804096996435,10.80663315999846,3.291423737013247,11.49243725699489,247.116511272,0.2754228958324582,0.06980222482972749,256,22,7.570343318101369e-06
329784,1.669176739982889e-06,0.4338177933264734,0.1194833393904178,-3.013109784498726e-05,0.02358890041984572,0.00164655773059188,0.003230242971800443,0.02305826643036726,12.70237886534004,1209.382363261717,1.517722645033094,10,5.11457666486373,1.517722645033094,546.4587399862658,4.803007426000001,0.694550430009258,10.83806792199903,4.486161987006199,11.53261835200829,295.22280757,0.2754228646875707,0.06980222482971712,256,33,3.590892159216628e-07
339729,0.002327892493694524,0.4330088800355275,0.1192906998660135,0.005921308751498625,0.02349228198599341,0.001639813550028514,-0.0006693183174536155,0.02306896647455121,12.54007999693595,1207.697527102788,1.495914919210285,10,4.934643839175549,1.495914919210285,545.7569261148511,4.851300938,0.7108242430113023,11.00160709099146,3.530597057004343,11.71243133400276,342.897302319,0.2754925022697592,0.06980222487565088,256,23,4.6099474289611e-06
365496,0.01112390823498793,0.4292695833140404,0.1183744451859564,0.0142834849171155,0.02326084287789597,0.001623658585553033,0.04170363445622192,0.02241166349293582,12.96311627815999,1338.572776908682,1.534501697308229,10,5.452963381555648,1.534501697308229,604.5474320754339,4.959420166,0.7462696620059432,11.24872298899572,4.853126538000652,11.99499265100167,393.139838293,0.2757578216282733,0.06980222488394619,256,33,7.055581258620248e-06
366435,1.149343394677415e-06,0.429269248158783,0.1183743508813191,2.081477719863171e-05,0.0232605072797581,0.001623635160056342,-0.0002839624730226406,0.02241607516523229,12.9393120767972,1324.269478356018,1.531682667941682,10,5.021704137396743,1.531682667941682,598.2024143803052,4.954356220999999,0.7483729739906266,11.22365551500116,7.798439125996083,11.97202848899178,446.127492584,0.2757578172418572,0.06980222488394619,256,59,7.983223711152874e-08
369115,1.491303864135742e-07,0.4292692095742447,0.1183743386450451,-9.756209769545819e-07,0.02326052300965709,0.001623636258038252,-1.01438116858143e-05,0.02241623277667349,12.93278041615896,1318.063105912235,1.530909328604409,10,4.902527936328272,1.530909328604409,595.3513483775771,4.959542475,0.7460371609922731,11.23549172900675,3.395791553994059,11.98152888999903,494.629329289,0.2757578135232445,0.06980222488394461,256,21,1.734187491456578e-07
379248,0.0005088276844785485,0.429053004273761,0.1183325962681291,0.001668057038771573,0.02323364452394521,0.001621760079965719,0.0002597263060267617,0.02241219757787557,12.81718673413803,1399.604803539978,1.516690983103975,10,5.051904367862408,1.516690983103975,632.0660641311778,4.996007002,0.7609505680011353,11.30238601600286,4.387797169998521,12.06333658400399,544.423833632,0.2757994818575514,0.06980222488530757,256,29,1.823854957417599e-06
395582,0.005181011112349419,0.4272971122890679,0.1179084020042267,0.01039817445684041,0.02306679083941855,0.001610113322669822,0.02190840675451141,0.02207442271362469,12.65437739959129,1424.68560118772,1.492057417544211,10,4.985027636660668,1.492057417544211,643.2951169486612,5.146420492,0.7778368800063618,11.59830016900378,4.726424844004214,12.37613704901014,595.844985204,0.2759400862144402,0.06980222493361841,256,31,5.578384400327532e-06
400790,-0.0001106060046924156,0.427317308405533,0.1179174419446335,0.0001297884077611964,0.023064715787295,0.001609968479415417,0.000194471925995355,0.02207144733347972,12.66101654031254,1431.383864742378,1.492954682852349,10,5.061691588854454,1.492954682852349,646.2236787136117,5.129040367,0.7805006080016028,11.56332544299948,6.798148018991924,12.34382605100109,649.343068301,0.2759481996753743,0.06980222493364756,256,48,3.681993498388299e-07
418817,0.006258346775162372,0.4252251589095958,0.1174070292122273,0.009905993076496949,0.0229068887339581,0.001598951800116197,0.02259402021706263,0.02172847942394969,13.17753454302287,1489.100624080559,1.54713518303782,10,5.560613123976073,1.54713518303782,672.2453689939175,5.401465943,0.8502738599927397,12.15239415298856,4.682466943995678,13.0026680129813,703.2476571559999,0.2761055566733022,0.06980222494143636,256,28,5.45953457230157e-06
421699,-7.488121573022705e-07,0.4252253878682656,0.1174070901508395,2.510425016596814e-05,0.02290649013602487,0.001598923977093579,8.856753355627773e-06,0.0217283460324935,12.91388503272393,1482.854604448437,1.516181664234595,10,5.342777646025379,1.516181664234595,669.3536724758036,5.392779430999999,0.8458881030092016,12.32349392700417,8.792011586003355,13.16938203001337,761.490580012,0.2761055513157933,0.06980222494143537,256,59,9.751181012962268e-08
501631,0.04512209844449677,0.4108228458935307,0.113791866056532,0.07576168982568,0.02173461780700219,0.001517124682235949,0.001609772508740114,0.0217041148636387,14.68300082774156,1840.666243070456,1.670806063498317,10,5.941642203339977,1.670806063498317,830.6748733780197,7.236837092,1.211143880005693,16.45088369399309,6.000539743006811,17.66202757399878,834.012446649,0.2769852436249917,0.06980222498999641,256,25,1.427080898185808e-05
502230,3.139780193213694e-06,0.410821952411998,0.1137916184081737,-1.755069224293333e-05,0.0217348822148622,0.001517143138492883,0.001392188834828175,0.02168318067379909,15.10778405335976,1817.743340055329,1.719139197993006,10,5.892959121058199,1.719139197993006,820.2352086534333,7.203701906,1.182346079003764,16.40932434299611,16.66434245200071,17.59167042199988,917.027646315,0.2769852432181042,0.06980222498999641,256,83,3.752554784625612e-08
502549,-1.849319221621255e-09,0.4108219541960831,0.1137916185540375,3.453499005348208e-08,0.02173488169457627,0.001517143102175767,7.970567510294522e-06,0.0216830608794052,15.41760463504747,1808.417132436709,1.754394185648283,10,5.60249181200547,1.754394185648283,816.1467528329653,7.209146531,1.138366101004067,16.30533912099781,9.637894374012831,17.44370522200188,992.9008556060001,0.2769852423702883,0.06980222498999641,256,45,2.481783472751253e-09
504174,1.402943833950807e-08,0.4108219619076807,0.1137916174474749,-4.798329931177837e-07,0.02173488892348802,0.001517143606769889,9.653932138957983e-07,0.02168304636998205,14.380313520377,1830.528997178917,1.63635913488549,10,6.151118258727621,1.63635913488549,825.9817082921173,7.197826686,1.151603952996084,16.32603414799087,6.888125849989592,17.47763810098695,1065.869619699,0.2769852344774254,0.06980222498999629,256,31,4.091231652408314e-08


==> anc/kellogg-0.1,non-autonomous_3d_errors_o3_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,l2-eoc,l2-err,max-eoc,max-err,Ieff,indicator-sum,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,procs,solver-iterations,solver-residual
87673,0,0.2263541676826508,0,0.004608093838182495,0,0.03519658507852995,3.095053551681459,0.700578270624089,0.02123187948018312,0.004750305000015942,0.04707565088756382,0.896048738155514,0.05182595588757977,256,138,2.656879286775087e-11
87907,0.0332793821100993,0.2211925029385001,0.03941996433293545,0.004483887654922336,0.1111440618789611,0.03258688379889224,3.16680893032118,0.7004743936257359,0.02515577299755023,0.05145918500011248,0.05606193499988876,0.297671761829406,0.1075211200000012,256,10,0.0001723951373065242
88084,0.02057811271935517,0.2180598825310696,0.02631764530194314,0.004402834106126813,0.04537849969690293,0.03157784890699838,3.13717299601237,0.6840915749901012,0.02905974420718849,0.04304575500009378,0.06488229497335851,0.2346438590902835,0.1079280499734523,256,12,0.0001215188517560004
88310,0.02874679040130383,0.2137578770558723,0.0337614764273556,0.004300996656409165,-0.1045719246719715,0.03395172373891228,3.126789293036059,0.6683758412804198,0.03294235514476895,0.05142584800023542,0.07347013289108872,0.3116693010088056,0.1248959808913241,256,14,0.0001612056836226926
88905,0.04351478846145079,0.2074067427107921,0.05890386793211652,0.004128927658562101,0.04928136777275034,0.03281154333622135,3.106507101632634,0.6443105191575681,0.04273487599448345,0.01019769000004089,0.09566506100009065,0.3476644840557128,0.1058627510001315,256,17,0.0001463741455901209
89842,0.06000412321132877,0.1989572777694078,0.09030447130687426,0.003878402867265264,0.1295734934351737,0.02999308583130134,3.243089453625253,0.6452362492559564,0.0556858682539314,0.01014101300006587,0.1239231340587139,0.2872193970251828,0.1340641470587798,256,15,0.000158847516255562
89950,0.01298001338358944,0.1971752756776782,0.01649570122535905,0.003834309965833825,-0.01524439665927023,0.03031169141500742,3.173371458306339,0.625710392119228,0.05744371772743762,0.05179271899987725,0.1278269258327782,0.2488562250509858,0.1796196448326555,256,14,7.451488175988863e-05
90219,0.005861163649440257,0.1963758467287932,0.006026674449353403,0.003818326033861104,-0.08588852249104612,0.03217104680725418,3.101700334367051,0.6090990294603105,0.05873201400481776,0.01097100000015416,0.1316733509997903,0.3742381138727069,0.1426443509999444,256,20,3.669394925006679e-05
92340,0.0526025217127573,0.1893446915332503,0.08430276434735766,0.003601598922955134,-0.006297184122842642,0.03231177632868715,3.156836443773385,0.5977302226671944,0.09207341200453811,0.01011562200028493,0.2059447510000609,0.338210775051266,0.2160603730003459,256,15,0.0001360626272464259
92737,0.01627479501773818,0.187220729133804,0.02377782198635623,0.003542725555575289,-0.0004314844873433162,0.03232144165293373,3.121841298745045,0.5844734041910691,0.0974601249972693,0.01055024599963872,0.2177099619998444,0.3628148308489472,0.2282602079994831,256,14,6.379572956176364e-05
94484,0.03793433896141946,0.1823620889499064,0.05361942266796855,0.003413472870745187,0.1717401115313121,0.02869404655556824,3.214339606484167,0.5861736852328728,0.115391097497195,0.01191753000011886,0.257484246045351,0.4032461491879076,0.2694017760454699,256,15,9.069434675695709e-05
94643,0.002997727423482037,0.1819835583129732,0.004592892457840186,0.003402623187046159,-0.0120522962469051,0.02893476112220024,3.113224773396068,0.5665557220907161,0.1194988239985832,0.05392003099996145,0.2672135279999566,0.287915738997981,0.321133558999918,256,15,2.654742895094073e-05
96546,0.03371543737322429,0.1777799560681061,0.06375790368735186,0.003255523357895755,-0.07956250789447258,0.03057529125193409,3.103357743814504,0.5517148033589594,0.1391855792608112,0.01381402100014384,0.3119842489250004,0.4067303179763258,0.3257982699251443,256,16,8.641919605344496e-05
99237,0.03391037347255213,0.1736499869320334,0.04578424255328623,0.003153830765287752,-0.001943137236485298,0.03061650024873765,3.141509387085473,0.5455230640142527,0.1799633579989859,0.01735291999966648,0.4039744310002789,0.4069601560477167,0.4213273509999453,256,16,6.82481053515063e-05
101678,0.03090904921061214,0.1699691897094006,0.04843958457773542,0.003049696472500825,0.04828953176304426,0.02960867328079627,3.185446580163382,0.5414277740929512,0.2196648544631898,0.02241168800173909,0.49460469908081,0.4111698211636394,0.517016387082549,256,15,7.052640244069951e-05
102668,0.02169263987809179,0.1674326182878776,0.03346799234855646,0.002979763169148126,0.08641794140952178,0.02788717713310516,3.124113388787377,0.5230784845128845,0.2473796599078923,0.02506083200023568,0.5570413859095424,0.3926992579363286,0.5821022179097781,256,19,5.011886367309217e-05
106000,0.02958352614566655,0.1640342510217305,0.04510476451082481,0.002888044367350043,0.02375539168555777,0.02743174719564059,3.157212078576875,0.5178909186261186,0.3307100587990135,0.03711813100017025,0.744072776986286,0.5133457300253212,0.7811909079864563,256,18,5.213943175111873e-05
109722,0.03694393389955396,0.1598870566589991,0.07340600336883063,0.002744773119577922,-0.07935272894876437,0.02898284547991247,3.189590298266588,0.5099742047379437,0.4028611443936825,0.07442385899958026,0.9066570238210261,0.4289626530371606,0.9810808828206063,256,17,6.017533567585653e-05
110083,0.0003595199286017092,0.1598472177326675,0.003388371346014066,0.002738334199826552,0.0001783313318215275,0.02897926313585551,3.09023151597725,0.4939649099787665,0.4122289093211293,0.04373572487384081,0.9289395969826728,0.4921827740035951,0.9726753218565136,256,19,8.675513464154913e-06
112845,0.03056777151614147,0.1564960085564735,0.04733251532032469,0.002649951610675223,-0.002305520689444538,0.0290256109103163,3.14567441039227,0.4922854894446285,0.4507719250395894,0.06802560999994967,1.016460543964058,0.5302288860548288,1.084486153964008,256,17,4.4821650096471e-05
118491,0.03341685671360075,0.1529127817929566,0.04755569578031658,0.00256402498425242,0.1130772021096056,0.02683748035651531,3.153005396598562,0.4821348262020904,0.5710345299448818,0.06795042300018395,1.285147146089002,0.5218055678997189,1.353097569089186,256,17,4.057726233216593e-05
123373,0.0279297967870484,0.1499809438930232,0.05190677029185714,0.00247341367658827,0.02871968612163322,0.0263085100213572,3.144122958254551,0.4715585289947421,0.6642585073132068,0.0820238410001366,1.501187362009659,0.5388776098843664,1.583211203009796,256,16,3.806685664703474e-05
128126,0.02538188292394084,0.147365348118541,0.03994275825131399,0.002405873505376008,0.01806756649400893,0.02598109034590332,3.188687324375435,0.4699020175977651,0.8307629434857517,0.1045933370000967,1.875923958141357,0.7069425748195499,1.980517295141453,256,20,2.937786351082811e-05
133701,0.02125237208585776,0.145210417100717,0.0412937582611864,0.002337987202642168,-0.07391167032742763,0.02734683075777334,3.136506195244758,0.4554533728504742,0.9275681525468826,0.1118496689996391,2.092613752000034,0.7890805839560926,2.204463420999673,256,21,2.694423246117029e-05
134066,0.0009258205661032406,0.1451172611257644,0.003763296952188522,0.002331896466721956,-0.00065065312878417,0.02735916691577534,3.082405509696553,0.4473102452461296,0.9360147789120674,0.1217338309998013,2.115424637915567,0.7272545190062374,2.237158468915368,256,18,7.427771416246928e-06
145719,0.04264073605634901,0.1408908964831641,0.05944581188057094,0.002237764046531056,-0.00109559275507122,0.02737995155044473,3.167472240871213,0.4462680036018817,1.143797251395881,0.1509622839998883,2.58330265013501,0.8305170820094645,2.734264934134899,256,18,3.281633946435035e-05
153476,0.01730527957228689,0.139210990747286,0.04362084808001624,0.002171116401438794,-0.0006720257059988664,0.02739270845117504,3.099222504593374,0.4314458354107288,1.29948373651132,0.185069963999922,2.937660148134455,0.9773177858442068,3.122730112134377,256,19,2.182645156243284e-05
160804,0.02493399695257299,0.1368256888586254,0.03947237108892712,0.00211251956815132,0.124960669184813,0.02511990921478121,3.166158798625927,0.4332118586577902,1.525167758576572,0.2299674289997711,3.450950829079375,1.087862877873704,3.680918258079146,256,20,2.401408483849232e-05
168892,0.02014626183998787,0.1349282893113106,0.04000674958564938,0.00205474299641992,0.03483634024957738,0.02452061068897334,3.154216106200488,0.4255929833278151,1.720304375514388,0.2645400930000505,3.895764341810718,1.221861848141998,4.160304434810769,256,21,2.098835073609359e-05
178491,0.01854530916555677,0.1332049365038919,0.03595143045552041,0.002004172274606875,-0.1057583728134047,0.02638564558514862,3.144576080952051,0.4188730571948752,1.982979297172278,0.3067142639774829,4.472733863163739,1.364369919989258,4.779448127141222,256,19,1.740791517324851e-05
193091,0.02867153156091464,0.1305838079298898,0.04168702307866163,0.001947089906742933,0.03286620836467751,0.0257913461412529,3.139590298582059,0.4099796565285851,2.253929011058062,0.3599187069999061,5.112403520848602,1.592664161929861,5.472322227848508,256,20,1.88624966485769e-05
211172,0.02805484976973478,0.128068987935805,0.0515704150751421,0.001878718723756372,-0.0005220751856910799,0.02580068107210463,3.13635955385424,0.4016703938649056,2.572339354781434,0.4165596660000119,5.826519799884409,1.841000532964244,6.243079465884421,256,21,1.847974834573489e-05
220214,0.01221050900755822,0.1269896271431945,0.02552622690523543,0.001845770088165373,0.0001408533220088189,0.02579816222083051,3.096483380698177,0.3932212699699599,2.850077694980428,0.4734834159999082,6.444617792963982,1.886072253109887,6.91810120896389,256,20,1.286673666894922e-05
247225,0.04063261222925139,0.1234629395575736,0.06724691087389983,0.001761709378864211,0.1673784306293751,0.02297221335023302,3.239835568377769,0.3999996229551016,3.663447522325441,0.6460453820000112,8.276833521900699,2.386970035033301,8.92287890390071,256,18,1.768552075353991e-05
250157,-6.868167876710936e-05,0.1234688173373956,0.003052454841196494,0.001757985893802525,-0.007870651322470671,0.02309788119442272,3.104306664863579,0.3832850725633009,3.691733848070726,0.6526790670000082,8.346873447997496,2.882967795012519,8.999552514997504,256,24,2.662924224711957e-06
278428,0.03143926246429819,0.1208072858313739,0.0530527323174313,0.001694513066909031,-0.06977529026491731,0.02424245502193925,3.180179296139598,0.3841888292237541,4.4056615983136,0.8159626980000212,10.01257042610087,3.12624121690169,10.82853312410089,256,21,1.386563584511981e-05
304082,0.01989191622614055,0.1191530225953532,0.03381978209707611,0.001655252121982684,-0.0007197890754188425,0.02425455307970912,3.120589280804434,0.3718276450865078,4.825179926352575,0.9524122120001266,10.96191392582841,3.691642774967477,11.91432613782854,256,22,1.025429941308325e-05
340293,0.0284037983074593,0.116830078482264,0.05738810415500423,0.001590701214147112,-0.000614421533806204,0.02426488491915514,3.139808713309403,0.366824098395234,5.480212695896626,1.124717423999755,12.39662878890522,4.037774713011459,13.52134621290497,256,21,1.292278109122024e-05
348597,0.003188227395644411,0.1165721794983616,0.0074609894621844,0.001582496036403132,0.0001296357022599008,0.02426270465653169,3.073572194073933,0.3582930095087595,5.680825866758823,1.164344692999748,13.06251733587123,3.820420659845695,14.22686202887098,256,19,4.030299237265302e-06
395112,0.03560696011688969,0.1137302917694031,0.06175292263673327,0.00151618832762992,0.1657114836280127,0.0216299285330416,3.206450006206231,0.3646704947498391,7.266890544909984,1.609214251000139,16.67667720699683,5.395907794125378,18.28589145799697,256,21,1.169764280901449e-05
419140,0.01234672855370435,0.1127611295584152,0.02411698512025464,0.001491053453533572,-0.005157757412400457,0.02170739575972306,3.128626322835202,0.3527874381290884,7.876435157842934,1.81189606199996,18.01205657608807,6.601575511973351,19.82395263808803,256,24,6.405218375980809e-06
463102,0.02367020887427321,0.1109261589231991,0.04606808267400731,0.001444193341212882,-0.06897179841405064,0.02277038136505006,3.165600198097197,0.3511478706614402,8.925494932569563,2.104785555000035,20.35398426000029,7.4316867638845,22.45876981500032,256,24,8.284373630654699e-06
498983,0.01406308331362358,0.1098501273865092,0.02365409830650285,0.001420707735546111,-0.0003819202498090606,0.02277641009647922,3.110011786074013,0.3416351908737753,9.566370727028698,2.363603842999964,21.7110140658915,7.582000512862578,24.07461790889147,256,22,6.211637021786651e-06
573517,0.03063723879594707,0.1075419326614389,0.04949717541284244,0.001372791592216056,-0.0005080126672909686,0.02278443171015191,3.146225713497594,0.3383511938186457,11.00161819672212,2.95220106800025,25.70314161083661,9.697094368049875,28.65534267883686,256,24,8.062640949090594e-06
605854,0.009922870369516133,0.1068047961361045,0.02075290961286709,0.001353185583720773,4.604066840462315e-05,0.02278370460310775,3.093904853808749,0.3304438771755477,11.76584603521042,3.26845933200002,27.3343800669536,10.10679718595929,30.60283939895362,256,23,4.961346541174763e-06
681443,0.02766491370323826,0.1047762345097243,0.05213493260535598,0.001305158282707738,0.1353048749042465,0.02074404831803686,3.176014299990838,0.3327708191020778,14.39858082402498,4.283473519999916,33.41504023992456,13.84956917003728,37.69851375992448,256,26,7.318529124323504e-06
740026,0.01700265041745974,0.1035486589517771,0.03403748225229538,0.001274726107637227,0.02571068316022032,0.0203776373235795,3.150470381296139,0.326226983050509,15.94008099660277,4.943744590999813,36.73365728696808,16.87202330795117,41.6774018779679,256,29,5.643283279995273e-06
802750,0.0162314354141295,0.1023901855048402,0.03339515550601123,0.001245557947476862,-0.1039034742229043,0.02189938359660226,3.148014889629146,0.3223258285211273,17.55761999543756,5.586977079000008,40.20453441003338,14.82185221510008,45.79151148903338,256,21,4.852639965633214e-06
928478,0.02779307025301135,0.100436549017056,0.04551759811728002,0.001206873565158654,0.03505991573137997,0.02137360625842233,3.144030978447137,0.3157756214779485,20.03291427064687,7.084547415999623,46.28332038596272,19.29849170800298,53.36786780196235,256,24,5.706793321775462e-06
1032423,0.01961775414483081,0.09908005741213785,0.03420010091227317,0.001178600222008516,-0.0001738864760223037,0.0213761825513696,3.120107382574706,0.309140418597537,21.91480489075184,8.4242974459994,50.52775466185994,25.22491313586943,58.95205210785934,256,29,4.28253394790617e-06
1137362,0.01782068711159152,0.09786371279910455,0.03400583573401143,0.001151144232658664,0.0002201909293870118,0.02137292026641164,3.112258535515861,0.3045771754762859,24.74120462615974,10.20467847700002,56.64665669412352,25.63175938581116,66.85133517112354,256,25,4.085058094524727e-06


==> anc/kellogg-0.1,non-autonomous_3d_errors_o3_uniform.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
87673,0.0660165690695201,0,0.919672588213224,0,0.0351965935663953,0,0.05641760000000001,0.02314313100000009,0.546635367,0.603052967,80,2.886283777545966e-07,288,0.06980206990370839,0.246124729166078
682225,0.05419373631298711,0.2847020473800693,0.7976630142123993,0.1651286796284802,0.0338766828547859,0.05514319177111618,0.3372858460000001,0.1360100480000024,1.639405133,1.976690979,158,2.972308445085212e-07,288,0.06980219179465501,0.2530814723205705
5382625,0.04496322550616608,0.2693805819683408,0.7000719548209317,0.1551091214974032,0.03233029373210476,0.06740600050837384,2.780329317,1.092343251999992,20.836883371,23.617212688,355,3.072065601381432e-07,288,0.06980221798510527,0.2589671214857146
42763201,0.03760661292294107,0.2577591587565862,0.6202372396315322,0.1470393070504356,0.03069218862514504,0.07501508849712198,24.503812553,8.733753340000234,259.300340907,283.80415346,500,5.609093316368372e-06,288,0.06980222364946563,0.2639770853342784


==> anc/moving-peak_4d_errors_o1_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
2849,0,1.167161614712629,0.001517070799874796,0,1.875525498067455,0.0001114842845075406,0,0.001609998069575794,0.2566765829573875,0.01984877478417795,0.0003893965490162933,6,0.09291752584830526,0.0003893965490162933,0.003949562058906918,0.02300306900000004,0.0004231070000000337,0.1411456870000003,0.02342617600000008,3.191748968,0.001299794973336507,5.94416256256789e-05,1152,24,2.013423502529639e-16
2893,-0.08089629975420003,1.069909177186939,0.001604567760718404,0.03576336125028449,1.611171182825327,0.0001087546428387548,-0.1630867015138877,0.001802682921823384,0.3336464156229899,0.0189817689781235,0.0005353582819879027,7,0.09404667749107798,0.0005353582819879027,0.003960915730724218,0.010317927,0.0005731320000004203,0.07930296299999995,0.01089105900000042,3.340442865,0.001499723336271605,6.75003649506964e-05,1152,6,1.025994873252487e-07
3064,0.01538023383688588,1.008352626605691,0.001587552697688485,0.1583749321205258,1.2761719989178,9.74478364589345e-05,-0.3077680098396199,0.002231345118110024,0.3133409807140912,0.02446904337163603,0.0004974453192290112,10,0.07521674088112013,0.0004974453192290112,0.004962791402709396,0.008988250999999892,0.001016125000000034,0.07898893899999981,0.01000437599999993,3.49630121,0.001574402303123356,7.635948488257912e-05,1152,8,5.190475484994638e-08
3324,0.06355100980442631,0.9840680980964567,0.00151913856911536,0.07653953013001678,1.174811385668368,9.241266761449794e-05,-0.2456988162572144,0.002645632156597299,0.3712397730010539,0.02665227855687372,0.000563964657555532,10,0.2007493513478603,0.000563964657555532,0.005466750888345499,0.01090936599999992,0.001618641999999948,0.07481812300000001,0.01252800799999987,3.648256718,0.001543733174618629,7.866170582090755e-05,1152,6,8.464132993292918e-08
3992,0.09967788587265518,0.8666722552919518,0.001417722906902684,0.4643512560070479,0.7622092966991015,6.698041751370384e-05,0.0852343458307928,0.00249385595969989,0.4976518847102612,0.02618745728198191,0.0007055324766170307,10,0.3038894829926296,0.0007055324766170307,0.005563420464190783,0.008859385000000053,0.002962326000000015,0.09633261799999993,0.01182171100000007,3.835552159,0.001635823574881951,8.787667351182388e-05,1152,7,2.508634726234977e-07
5024,0.2654271282510696,0.7168088917463128,0.001179477958118829,0.4971324122930841,0.5157477669072672,4.7456541231825e-05,0.4761698036442213,0.001792792273927517,0.766343735784134,0.02718292788498188,0.0009038855446998257,10,0.2348675153695775,0.0009038855446998257,0.005893784617226136,0.009766136000000092,0.005820882000000083,0.1077319470000004,0.01558701800000017,4.066057367,0.001645456650579971,9.201502028094638e-05,1152,7,9.989411080914836e-08
6074,0.1291323084463259,0.6531091674144499,0.00107849250428539,0.3390129670348839,0.406332181050451,3.751828779127224e-05,0.2303468263757983,0.001528229813196026,0.8394061568947697,0.02544189956992715,0.0009052932482620156,10,0.210647388192732,0.0009052932482620156,0.0055970748046149,0.008447102000000761,0.007775778000000066,0.109291614,0.01622288000000083,4.313942906,0.001651320419456003,9.233402999063443e-05,1152,11,1.169137133171035e-07
6128,0.01481609354451633,0.6486975106711298,0.001067473352442763,0.01557293823994847,0.4011888693882812,3.71154806324225e-05,0.04596252936537108,0.001480309641466833,0.833663779890214,0.0254707067916932,0.0008899138699295122,10,0.2163092871309138,0.0008899138699295122,0.005598534342912395,0.00622787499999955,0.007827955999999858,0.07881771500000045,0.01405583099999941,4.521969144,0.001645564126395946,9.251373471306641e-05,1152,9,4.979138285351982e-08
8864,0.09677777018779204,0.6089544964532293,0.0009982148599409415,0.1495072344087705,0.3617409793239733,3.346177131017941e-05,0.1681136824572161,0.00131748386949609,0.8488452597311721,0.02314738047570029,0.000847329952054084,10,0.331334096286689,0.000847329952054084,0.005133430195069445,0.007598716000000394,0.01149017599999969,0.1203065149999993,0.01908889200000008,4.817050145,0.001639227340884918,9.250202001640302e-05,1152,7,8.284481396578937e-08
11350,0.1594845707403829,0.5462396033937441,0.0008937465761415099,0.2485249738456589,0.3047876438349426,2.816666671407347e-05,0.2481785544586348,0.001109267062078263,0.9096689543987572,0.02089838337532614,0.0008130135134161165,10,0.3716237149332038,0.0008130135134161165,0.004686406957619181,0.007250825999999932,0.01575839800000001,0.1076033060000006,0.02300922399999994,5.148042869,0.001636180479388042,9.241407020202922e-05,1152,7,3.568521388416889e-08
16193,0.1129429766462268,0.5046724231937156,0.0008264473040588102,0.1938302395232508,0.2668290731539637,2.462559534826763e-05,0.3470283571730414,0.0008721078037545659,0.9194960083993136,0.01736647042739298,0.0007599149972344497,10,0.4687820454261208,0.0007599149972344497,0.003998963575173711,0.008754005999999315,0.0250632529999999,0.1727712220000006,0.03381725899999921,5.649944791,0.001637591566483479,9.228977583735172e-05,1152,8,2.529974722275508e-08
23828,0.09348852375110053,0.4726399578085794,0.00077459076957317,0.2029160005256793,0.2318052267526854,2.139453915284747e-05,0.05468886345110872,0.0008396671916540476,0.8926647301457289,0.01595067746549318,0.0006914498602944063,10,0.587948295301899,0.0006914498602944063,0.003672536320281814,0.007628567999999447,0.04599412900000033,0.1334328759999996,0.05362269699999977,6.335333965,0.001638860102232155,9.229532678170996e-05,1152,10,2.993038810722674e-08
33432,0.115234680396373,0.4363177614412183,0.0007151270768854382,0.2357133735764181,0.19683860064159,1.816963236952004e-05,0.1618243515840269,0.000750573454126872,0.8859878850835647,0.01493004785571406,0.0006335939264157212,10,0.9212180746502248,0.0006335939264157212,0.003422116182110868,0.008577295000000262,0.07216311300000022,0.1239820739999997,0.08074040800000049,7.295426438,0.001639005193195147,9.230726244901471e-05,1152,8,2.657343446966652e-08
53645,0.1681434161044734,0.3882941846927067,0.0006364539852667612,0.3346329418336796,0.1560738742846766,1.440826167107103e-05,0.3474940721324135,0.000589911770098395,0.894706815421519,0.01366391109317042,0.0005694397183203583,10,0.9288612497480635,0.0005694397183203583,0.003113752150714572,0.01008771399999997,0.1297766239999998,0.1407615299999998,0.1398643379999998,8.912713342,0.001639102542239839,9.231693476635661e-05,1152,9,1.115113323776347e-08
86743,0.2144524146366608,0.3346891994165526,0.0005485426506728308,0.3744927042525986,0.1203845903941947,1.111419596678172e-05,0.2438634686780719,0.0004981691648290386,0.9264200299787417,0.01215160399639149,0.0005081808988809423,10,0.9845048420914223,0.0005081808988809423,0.002775108568714108,0.01312950500000021,0.2046900059999999,0.1403392789999991,0.2178195110000001,11.41009754,0.001638961315838929,9.232241377728422e-05,1152,8,1.535257239332135e-08
142018,0.2281627506254105,0.2857405961065758,0.0004683025999831142,0.4417126908754294,0.08863055105227653,8.182938376392083e-06,0.3363176301730655,0.0003945800720351013,0.9556644205993885,0.01114438526323427,0.00044754013287805,10,1.245035965702094,0.00044754013287805,0.002526851098556788,0.02063814200000103,0.3767306379999997,0.1789173470000005,0.3973687800000008,15.940216261,0.001638908178831006,9.232638496815371e-05,1152,12,1.312651420895316e-08
182979,0.1007057547240377,0.2664790257300114,0.0004367280797039287,0.184863010249909,0.07797042879349314,7.198797703733582e-06,0.3393229133213047,0.0003118808955705752,0.9655473558259086,0.0109785185390492,0.000421681642573055,10,1.662240896722231,0.000421681642573055,0.002467859452012519,0.02682963900000246,0.5375216900000019,0.1578162230000011,0.5643513290000044,22.382667362,0.001638883505024551,9.232728119015222e-05,1152,8,6.650831657804282e-09
189187,0.02863189015272551,0.2612427333362568,0.0004281461649816416,0.05751564110340381,0.07492289189891438,6.917450120425026e-06,0.03641190888748768,0.0003041078955398164,0.9690465046620999,0.01104487704476764,0.0004148935446599426,10,1.708903286006415,0.0004148935446599426,0.002470241257118387,0.02730340100000106,0.5524448960000008,0.3163944530000009,0.5797482970000019,29.129772111,0.001638882580632611,9.23275910086068e-05,1152,8,2.469379539846906e-09
282449,0.1119284970299288,0.2417443064310092,0.0003961851775806519,0.2122971857851068,0.06467025673821115,5.970878244695156e-06,0.2222987268599052,0.0002606808395856442,0.9694886228596462,0.01060292993667768,0.0003840970222100706,10,1.924541472086995,0.0003840970222100706,0.002358212354503343,0.04314214100000058,0.862461371000002,0.5149758060000025,0.9056035120000026,39.825226449,0.001638860428316718,9.232804299611192e-05,1152,9,5.401716404426992e-09
372933,0.1022702735213905,0.2252024301487619,0.0003690725991530894,0.1945039628392617,0.05651344276683547,5.217791107212007e-06,0.1767275053728011,0.0002306262996538805,0.978215218687153,0.01016023743825716,0.0003610324332919753,10,2.292731710300945,0.0003610324332919753,0.002250660304965546,0.05735913800000247,1.138661197999994,0.3490996160000037,1.196020335999997,53.688716029,0.001638848208295493,9.232831786128649e-05,1152,9,4.564696880381069e-09
373259,0.00151838768158758,0.2249655546175048,0.000368684367075493,0.005204858702622922,0.05630992405191693,5.199000625246543e-06,0.00700212966743469,0.0002295096654117345,0.9775355301006682,0.01018089593178924,0.0003604020682089714,10,2.155799008049653,0.0003604020682089714,0.002253614420554688,0.05926869700000026,1.143197029999996,0.3357754589999971,1.202465726999996,67.44921657499999,0.001638848079219703,9.232831890259948e-05,1152,8,5.471647837791408e-10
384518,0.02443464565622597,0.2211877784926379,0.0003624926138409171,0.04287378242721098,0.05466111432673691,5.046770724524743e-06,0.02746253496218114,0.0002251821353115727,0.9804329701409193,0.0099376294743531,0.0003553997100421957,10,1.964341066544627,0.0003553997100421957,0.002203344652543586,0.06065821400000004,1.168713846000003,0.5036675270000046,1.229372060000003,81.76738736199999,0.001638845583201978,9.232835419998321e-05,1152,8,2.146101471156454e-09
517231,0.09832526245000901,0.2066165909998308,0.0003386104122224381,0.1787678356023164,0.04829065165908161,4.458605981765061e-06,0.257578683338538,0.0001883627503612051,0.9838209435647014,0.009574904615806769,0.0003331320152535116,10,2.061900328149773,0.0003331320152535116,0.002112858804047211,0.08636558599999944,1.585241214999996,0.4062162550000039,1.671606800999996,101.171516257,0.001638834570756786,9.232855280648441e-05,1152,9,2.897986448225503e-09
518533,0.005452407345283751,0.2058372402064889,0.0003373331100433293,0.01073801322755023,0.04793255477065018,4.425543666678014e-06,0.005968339667037052,0.0001875851150003253,0.9841936640294059,0.009458785570367282,0.000332001109571979,10,2.025436494620752,0.000332001109571979,0.002090850269927612,0.0861868759999993,1.582820605999999,0.3649148699999927,1.669007481999998,120.446671138,0.001638834205632218,9.232855807193155e-05,1152,7,7.105876702895103e-10
585821,0.0504740323332125,0.1987610545807591,0.0003257352601603176,0.08615980077958409,0.04515373280209357,4.16898128770387e-06,0.0411340106407871,0.0001823122298035083,0.9869265604764256,0.00915288888853053,0.0003214767799359159,10,2.082166415535879,0.0003214767799359159,0.002024655411002476,0.09669893599999568,1.787187955999997,0.3815472570000082,1.883886891999992,142.339878108,0.001638828395469029,9.232860782465748e-05,1152,8,2.304226963100305e-09
585990,0.0004094995545494251,0.1987046464807478,0.0003256428154570166,0.003960633434456625,0.04502994154201895,4.157551871238338e-06,0.002136230771256547,0.0001820424757773831,0.9872494312032828,0.009205909444117002,0.0003214906843353752,10,2.205119909957441,0.0003214906843353752,0.002033817895476962,0.1009856450000086,1.78295,0.8508271090000221,1.883935645000008,164.684428916,0.00163882838788356,9.232860911797512e-05,1152,8,2.180335672853337e-10
586167,0.0001078080166458577,0.1986897985470696,0.0003256184821132445,0.0003305605222356018,0.04501962504362905,4.156599372585751e-06,2.501073750781459e-05,0.0001820393198941352,0.9867539608180633,0.009148733077232142,0.0003213053269408097,10,2.032260991950508,0.0003213053269408097,0.002023494698272806,0.1051464999999894,1.779718447999983,0.3639318299999843,1.884864947999972,186.412783963,0.001638828387236527,9.232860932443443e-05,1152,6,1.121961971845126e-10
591169,0.009544770423599221,0.1973796957779169,0.0003234713233568989,0.01604872895781041,0.04452159179183937,4.110617046591912e-06,0.01248270939973037,0.0001804710455230877,0.9870288083635309,0.008875608128080777,0.0003192755148327343,10,2.006379759161439,0.0003192755148327343,0.001973585475548251,0.1014158199999997,1.793911084999991,0.3726748660000112,1.89532690499999,208.370151529,0.001638827753189238,9.232861811884658e-05,1152,7,6.917256865924747e-10
592209,0.002503724683778457,0.1970374583825118,0.0003229104419755398,0.004925686408857099,0.04436984196323056,4.096606403806056e-06,0.003526759709480839,0.0001800304113820385,0.9878905805891481,0.009011244973472075,0.0003190001840015144,10,1.830480078263176,0.0003190001840015144,0.001995931115636285,0.1044530210000119,1.793439624999991,0.8328991009999811,1.897892646000003,230.767017058,0.001638827685995974,9.23286228335212e-05,1152,6,4.843275111945087e-10
692433,0.05370445307206892,0.1898381804224984,0.0003111110508468149,0.09518379475877765,0.0415369264847775,3.835050280217548e-06,0.02373047611040274,0.0001770933644252982,0.9884323311548424,0.008820717184859238,0.0003075122212365499,10,1.846142897013169,0.0003075122212365499,0.001949274219528834,0.1292612149999854,2.128307207999995,0.402421247999996,2.257568422999981,256.982832547,0.001638822338869952,9.232869653037571e-05,1152,8,2.293542713690217e-09
692858,0.00130851679341781,0.1896660849702446,0.0003108290026919037,0.00486353041978725,0.04139713482071734,3.822143547060283e-06,0.002315206170881343,0.0001768093966922129,0.9884641015048378,0.008619611041268078,0.0003072433108674973,10,2.002092824475428,0.0003072433108674973,0.001914645379646084,0.1285171229999946,2.129681227999981,0.4056523890000108,2.258198350999976,283.131421354,0.00163882226356213,9.232869771333737e-05,1152,8,2.399693250109753e-10
693538,0.00175276313277349,0.1894358064097942,0.0003104515987470293,0.002413819268613589,0.04132792908098745,3.815753943121099e-06,0.0006668611582358988,0.00017672768845201,0.9880826475895766,0.008566939717862342,0.0003067518376383816,10,1.985503222113061,0.0003067518376383816,0.001905167993224073,0.130469880000021,2.128326725999955,0.8439642910000202,2.258796605999976,309.705801007,0.001638822166889872,9.232869945270263e-05,1152,6,3.957173067707032e-10
1171355,0.1756366940193455,0.1677238952869807,0.0002748666107872623,0.3184888522462925,0.03314116531248246,3.059888940093732e-06,0.2374017077843655,0.0001499130920959491,0.9913653326759219,0.008080178797325154,0.0002724932290446174,10,2.47169314978371,0.0002724932290446174,0.001781168349655246,0.2750400660000309,3.816137744000002,1.159416896000039,4.091177810000033,359.676561172,0.001638804121004685,9.232894834090938e-05,1152,9,3.645738986199352e-09
1171486,0.0002699820780899377,0.1676925119421134,0.0002748151778000641,0.003497307803579139,0.0330609234606252,3.052480296702047e-06,0.00526453383955304,0.0001493670416145838,0.9913604690056949,0.008116029105103029,0.000272440903553755,10,2.587831253391372,0.000272440903553755,0.001787264472547258,0.2690684690000467,3.801127442000052,0.6988039440000193,4.070195911000098,408.794340432,0.001638804110078146,9.232894841360014e-05,1152,9,1.155262442900186e-10
1171547,6.401140131069924e-08,0.1676925045017104,0.0002748151656067011,-8.41742944910707e-05,0.03306285246226036,3.052658399394509e-06,-7.682471427074103e-05,0.0001493749957459161,0.9913332197899979,0.008058918126497958,0.0002724334029680125,10,2.541243108881715,0.0002724334029680125,0.001777356112080681,0.2685348870000439,3.799203842999987,1.194012518000022,4.067738730000031,458.32362648,0.001638804110078146,9.232894841360014e-05,1152,11,2.787495169270368e-12
1171618,1.378611253075883e-09,0.1676925043414667,0.0002748151653440931,2.070747273243209e-07,0.03306284771664159,3.052657961236518e-06,7.457549887377079e-07,0.0001493749185313168,0.9913068154052176,0.008049787498836726,0.0002724261463823113,10,2.545120281204019,0.0002724261463823113,0.001775758555854959,0.2719102330000283,3.799956285000007,0.9468830259999663,4.071866518000036,507.629868091,0.001638804110078146,9.232894841360014e-05,1152,5,1.88350729388597e-12
1171730,8.063512172760997e-05,0.1676831322214816,0.000274799805802113,2.900240048265951e-05,0.03306218305270192,3.052596594477554e-06,0.00075226722182702,0.0001492970499864976,0.9913423685637555,0.008070062839661446,0.0002724206903647267,10,2.750510143504219,0.0002724206903647267,0.001779424363403729,0.278276677000008,3.803005961000054,1.281271687999947,4.081282638000062,557.323264426,0.001638804107255988,9.232894844274623e-05,1152,6,7.433547659003603e-11
1171772,2.111182668988168e-07,0.1676831076833993,0.0002747997655890029,-2.200686805316175e-05,0.03306268738704062,3.052643159136709e-06,4.654694403727012e-05,0.0001492922331616463,0.9906175237417414,0.00797934753256695,0.000272221463312589,10,2.403357928008622,0.000272221463312589,0.001763495144783189,0.2786954270000024,3.802504425000052,1.376654639000094,4.081199852000054,607.118468439,0.001638804107255988,9.232894844274623e-05,1152,13,9.306077015868027e-13
1214538,0.03918473856185758,0.1631901839116571,0.0002674364361602537,0.06742368157416094,0.03155305897414017,2.913261634453442e-06,0.04301792613094271,0.0001449063870377302,0.9936014281655769,0.007714136662014851,0.0002657252249123402,10,2.244560544589271,0.0002657252249123402,0.001707268057203675,0.2959862870000052,3.973445052000102,1.010690827999952,4.269431339000107,658.886188211,0.001638802222963546,9.232897630752865e-05,1152,8,1.405094437186642e-09
1217627,0.007704565297112012,0.1623210203554352,0.000266012026071693,0.0156211655447256,0.03121325090974701,2.881887678156147e-06,0.01031059174101486,0.0001438744680452254,0.9941105252959457,0.007625422406356322,0.0002644453549731695,10,2.173098456795569,0.0002644453549731695,0.001689916841564748,0.2924822879999738,3.982606438999937,1.305003983999995,4.275088726999911,711.028507215,0.001638802081758758,9.23289818958337e-05,1152,8,6.083283442334426e-10
1219350,0.003542142424580975,0.1619229787722703,0.0002653597075421349,0.006569534044061804,0.03107143883537511,2.868794392573354e-06,0.004724449624363929,0.0001434040873300843,0.993804973052212,0.007567108012849304,0.0002637157970030542,10,2.14812577206001,0.0002637157970030542,0.00167900759492565,0.2951632589999917,3.986818338000035,1.45559159600009,4.281981597000026,763.462872375,0.001638802037574535,9.232898443400071e-05,1152,7,4.624020191577782e-10
1965117,0.1563766851802723,0.1452908772503569,0.0002381008287299182,0.2879643677464758,0.02544923390992861,2.349705919382841e-06,0.1859081246016563,0.0001260658939801419,0.9938702015582944,0.007314219123061045,0.0002366413186410007,10,2.769490919727755,0.0002366413186410007,0.001603630386412283,0.6056212570000525,7.324933986000019,1.690220089999912,7.930555243000072,863.252829123,0.001638787191845751,9.232914152540135e-05,1152,9,2.957650498280526e-09
2291567,0.06983791682998242,0.1384255361635594,0.0002268493813414102,0.1411646356084011,0.02307702036043381,2.130682413788801e-06,0.1125748377568423,0.000116602860587337,0.9960749000310894,0.00737348258524263,0.0002259589748417596,10,2.776724635221143,0.0002259589748417596,0.001599798939992368,0.7561064660000056,8.80235926499995,1.310239337999974,9.558465730999956,982.347238691,0.00163878275373535,9.23291820395459e-05,1152,9,1.692203580191568e-09
2907462,0.07482260431342694,0.1314298179217809,0.000215384155110803,0.1411810365699292,0.02092569188689363,1.932052816256324e-06,0.1472087109562061,0.0001052919011473767,0.9959863331196689,0.007545205211226098,0.0002145196748608867,10,3.040114137887074,0.0002145196748608867,0.001616823756670107,1.071148579999999,11.46215724199988,1.962398803000042,12.53330582199987,1139.661165893,0.001638776942070989,9.23292203048457e-05,1152,9,1.67341502393105e-09
2912342,0.00412864854841773,0.1310542339794807,0.0002147686582365318,0.02145236599147592,0.02061683566554915,1.903536412741844e-06,0.01758226793751283,0.0001040164858692873,0.9963812127365814,0.007421053632612592,0.000213991456151524,10,2.970493585141547,0.000213991456151524,0.001594310407423384,1.080808875999992,11.48511677299985,2.784589837999874,12.56592564899984,1296.714679268,0.001638776952983895,9.232922275859552e-05,1152,10,2.671687866736721e-10
3322952,0.04636534455153746,0.1269095980073254,0.0002079761548034272,0.08032376659915141,0.01950033467834777,1.80045108029308e-06,0.06000550962745967,9.977890165807982e-05,0.9971436494768779,0.007388068470685892,0.0002073821020048575,10,3.23370899365091,0.0002073821020048575,0.001580424039854337,1.359381913999869,13.20808089700017,1.995494358999849,14.56746281100004,1477.9306198,0.00163877404127797,9.232923998438926e-05,1152,8,1.062302271114824e-09
4763158,0.1055713744472524,0.1179549126317038,0.0001933006854432538,0.1994293251286793,0.01698273823289139,1.568003821703339e-06,0.2087810751203105,8.633548894221689e-05,0.9966262139421831,0.007442705467541022,0.0001926485302857389,10,3.719708610011776,0.0001926485302857389,0.001573765917303332,2.260584518000087,19.330919494,2.781167897999921,21.59150401200009,1749.794229982,0.001638767569154204,9.232926988573024e-05,1152,10,1.244164852362658e-09
5685280,0.0717098579340279,0.112235421234258,0.0001839274610344668,0.1337613433151879,0.01547894920005635,1.429160288917841e-06,0.100792774692463,8.050960656884798e-05,0.9981244327795249,0.007153664818768151,0.0001835824927176053,10,3.799884237931535,0.0001835824927176053,0.001511026651967457,2.964758687000085,23.22515503900013,3.426581127999953,26.18991372600021,2077.611097186,0.001638764830316563,9.232928349636536e-05,1152,9,1.02529935382149e-09
6173792,0.04072145130053686,0.1091118340369302,0.0001788085154586329,0.07751119444826259,0.01466926149005735,1.354402496864137e-06,0.05737891188639719,7.737041578784361e-05,0.9990392851754186,0.006894738483548109,0.0001786367314670704,10,3.550383589073559,0.0001786367314670704,0.001458269400777938,3.404630595000071,25.27013689000023,2.737799488999826,28.6747674850003,2434.012192612,0.001638763723814898,9.232928990884338e-05,1152,8,7.966816976734614e-10
7984965,0.08559121195735865,0.1028270198002813,0.0001685088347155068,0.1469496916122207,0.01324865871021304,1.223239455316451e-06,0.1741029502643287,6.857482696075732e-05,0.9987804491219752,0.006751596900781463,0.0001683033296181746,10,3.634711886012064,0.0001683033296181746,0.001421056650288886,5.292033447999984,33.34772130800002,3.483522815000015,38.639754756,2917.168596235,0.001638760269847341,9.232930533364012e-05,1152,8,1.052081363650138e-09
10233400,0.08869392606606059,0.09669602716292527,0.0001584612739666953,0.167386467345323,0.01179732405425928,1.089238875558201e-06,0.2237943371713731,5.872133385880288e-05,0.9992334237271456,0.006547188588771176,0.0001583398013139062,10,4.036760274784408,0.0001583398013139062,0.001373267206640413,7.951282572999844,43.57827377700005,4.216137009000249,51.52955634999989,3561.336448951,0.001638756819860866,9.232931727131324e-05,1152,9,9.14478277399109e-10


==> anc/moving-peak_4d_errors_o1_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ass-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
2849,1.875525498973204,0,1.167161614865153,0,0.001609998069848702,0,3.029446074340582,0.024402904,0.123016996,0.1474199,16,3.673409439180297e-12,1152,5.94416256256789e-05,0.001299794973336507
2851,1.815826633800673,0.04666840972350088,1.111894806781998,0.07712394163558405,0.001845820896566825,-0.1972036136315241,2.835867206931153,0.007520133000000317,0.06645819000000008,0.0739783230000004,3,1.854956697412967e-06,1152,6.005653875043971e-05,0.001293378173440909
2957,1.247194739671027,0.5419397195095024,1.006572448706333,-0.1406913508266757,0.002223672680113221,-0.2686818696564349,2.496845884705413,0.01312593900000003,0.07981913699999987,0.0929450759999999,6,9.785428742319275e-07,1152,7.637016590850021e-05,0.001575057841720171
3071,0.9388323870796437,0.4097472315072244,0.9393210737553011,0.07768504246645233,0.002472982031682604,-0.1533073153102868,2.288124717213738,0.01239445400000028,0.09838893600000009,0.1107833900000004,5,7.619089824097464e-07,1152,8.225568824608979e-05,0.001599344246539542
3231,0.8437421256723718,0.1540654786611612,0.9084614673826268,0.05656997827558959,0.002697886871992557,-0.1255780969913528,2.126319314087877,0.0142598989999998,0.06981021700000012,0.08407011599999992,6,4.257749901029621e-07,1152,8.471593890962406e-05,0.00159008465544487
3669,0.6441112130520218,0.3894923255968726,0.8027127576067048,0.1330097959395598,0.002209664696399117,0.2880023885997832,2.14093204147914,0.01712531900000025,0.0899054050000001,0.1070307240000004,4,1.751263847245304e-06,1152,9.082430894060337e-05,0.001641068291951151
4252,0.4065488522048686,0.6638810858394191,0.6506290240689142,0.296281648676023,0.001553295724699807,0.5084949419228095,2.300852656310236,0.01738090999999908,0.08715168400000017,0.1045325939999993,10,9.385968086765709e-07,1152,9.216310321410604e-05,0.001648783844107319
5989,0.3796511068734269,0.09875450719200829,0.6242048782352511,0.06628313200338749,0.001434725627670229,0.1145576569248418,2.045859135014928,0.02425749500000052,0.109458869,0.1337163640000005,5,5.624859674011522e-07,1152,9.229861074067235e-05,0.001641408911154906
9360,0.3192467316119249,0.2500023643928975,0.561706792163188,0.1564308033617741,0.001232919948481786,0.2186957360010493,1.922428238366069,0.02823149500000088,0.1187966510000003,0.1470281460000011,5,6.257510908056731e-07,1152,9.228360201521997e-05,0.001636605121170596
14138,0.2575378449063989,0.3098873996203681,0.4957591808271412,0.1794109292246161,0.0008828565105118669,0.4818282481592764,1.821471453363243,0.04093318100000065,0.1270665520000005,0.1679997330000012,5,3.4726703314846e-07,1152,9.227212207792893e-05,0.001637475249870007
22423,0.2300545454081512,0.1628084889109413,0.4680973464425554,0.08177006750371427,0.0008494648986147662,0.05562464368863641,1.618751600514803,0.06592616099999926,0.1574389209999998,0.223365081999999,8,2.270273289272608e-07,1152,9.228282757388393e-05,0.001638679752845204
35651,0.2039793736715502,0.1735526867162913,0.4376076113358287,0.09699174771447136,0.0007678324313709485,0.1457628365470124,1.469515251474783,0.1155703300000006,0.1266161129999999,0.2421864430000005,5,1.464379954139932e-07,1152,9.228251685682223e-05,0.001638883090747608
57286,0.1679158642024232,0.2806847363701016,0.3943199411972091,0.1502111252882314,0.0006424344318819689,0.257242279860146,1.382249723638397,0.1964960620000005,0.1499586590000002,0.3464547210000006,5,1.542158800492627e-07,1152,9.229766025486382e-05,0.001638951291115325
87465,0.1333206210817752,0.3328385948908384,0.3463908244893512,0.1870738752910582,0.0005436715691999132,0.2408138318242946,1.333098437353953,0.3649654670000002,0.1380999139999997,0.5030653809999999,5,1.349667014990063e-07,1152,9.231316051764057e-05,0.001638828695449671
138420,0.1059298646732994,0.3317905595823271,0.3061761960121565,0.1780371531895278,0.0004362387740048006,0.3176173796512293,1.283720646356556,0.6128490660000008,0.339199712000001,0.9520487780000018,9,9.808144943396235e-08,1152,9.232029785278387e-05,0.001638830329645104
227689,0.09280125674706732,0.190893135793418,0.2805727488146965,0.1259631266695927,0.0003635051798035363,0.263142083940183,1.202691643564248,1.012242927999999,0.3028954290000012,1.315138357,4,8.668914229327555e-08,1152,9.232275484686423e-05,0.001638857712593695
364687,0.07462111883443077,0.3145603515489556,0.2507248206764834,0.1622559873617745,0.000293363552345468,0.3092862812263068,1.153297839561257,1.731332227999999,0.3581363330000009,2.089468561,5,5.431432868442987e-08,1152,9.232493389332009e-05,0.001638873707065105
553584,0.06067047741881478,0.2985893273668539,0.2255471543539712,0.1526915622210997,0.0002290397534345113,0.3570916185296804,1.093988158373128,3.150891397000002,0.4115404550000008,3.562431852000003,5,4.52086989124608e-08,1152,9.232645589436349e-05,0.001638855732989734
883520,0.05278881685617236,0.200762332477187,0.2085625943871633,0.112971302936527,0.0002074884186556787,0.1425672103098791,1.018205297854044,5.635837634000005,0.6896457659999982,6.325483400000003,5,3.941601121748552e-08,1152,9.232745539990805e-05,0.001638830000063761
1607033,0.04588484308531737,0.202214657603193,0.1894536610814122,0.1386545252429187,0.0001831980814033683,0.179626417594029,0.9752320727515027,9.605366239000006,1.589371147000008,11.19473738600001,4,4.142187440611515e-08,1152,9.232819012904958e-05,0.001638808291872765
2770792,0.03843219309310438,0.2557023693287477,0.166859210186518,0.1832279923502742,0.0001457285326220106,0.3301210198555617,0.9640549254185977,17.27759858600001,1.186422851000003,18.46402143700001,4,3.516444151397434e-08,1152,9.232865058922675e-05,0.001638792054145386
4284895,0.02968787908760681,0.3724412742697386,0.1464514532131075,0.1882186379633916,0.0001181545663375837,0.3026079881587029,0.9548722669344766,31.76314235599995,3.008495933999995,34.77163828999994,5,2.037526428187079e-08,1152,9.232892484221824e-05,0.001638780893493014
6521971,0.024625131566386,0.2697425977954166,0.1298739284957808,0.1733183934977471,9.900087827883087e-05,0.2551621573229475,0.9437757814921353,56.918766334,3.357246037000095,60.27601237100009,4,2.293363266773256e-08,1152,9.232908810967665e-05,0.001638772111699716
10906515,0.02024757528610601,0.2823822817220776,0.1183994898040014,0.1334562458547724,8.379926105665314e-05,0.2405038017386904,0.9105685934889162,104.314681976,5.996995462000086,110.3116774380001,5,1.333450362559014e-08,1152,9.232919441557023e-05,0.001638763860858697
19025225,0.01801776424543438,0.1683291470349963,0.1082646282607132,0.129107313896019,7.594208670392644e-05,0.1420378810165063,0.8775411697524629,197.3440157049999,9.207376214000305,206.5513919190003,4,1.267106965130827e-08,1152,9.232925818797326e-05,0.001638756569908187


==> anc/moving-peak_4d_errors_o1_uniform.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,ass-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
2849,1.875525498973204,0,1.167161614865153,0,0.001609998069848702,0,0.02751287400000013,0.127262634,0.1547755080000002,16,3.673409439180297e-12,1152,5.94416256256789e-05,0.001299794973336507
3393,1.716356795045143,0.1279453870521448,1.084071762128317,-0.1622297703685303,0.001844430141283693,-0.1961161885081498,0.02262527600000031,0.1385553499999999,0.1611806260000002,17,1.665512531008082e-12,1152,6.962989622203392e-05,0.001565971465704757
5313,1.128767447168996,0.6046012030722299,0.9758544425372945,0.07551917318670588,0.002135547617699087,-0.2114309197821182,0.0167547090000002,0.1542302690000001,0.1709849780000003,22,5.726750196570293e-13,1152,7.966082255514183e-05,0.001650909613271459
13761,0.8195927238889352,0.461769205691144,0.8989488233071955,0.09623647136615472,0.002280486717506139,-0.09473570031838001,0.01915184799999992,0.1946256200000001,0.213777468,20,1.484327827313001e-12,1152,8.661951638450813e-05,0.001676499032665931
28209,0.5698274786504287,0.5243819825022419,0.7779135826629214,0.2057138162946207,0.002018303664848396,0.1761985152190044,0.0161671710000002,0.3279154289999999,0.3440826000000001,19,3.462399184190838e-12,1152,9.080269886111354e-05,0.001679890181340081
39521,0.4073688764906876,0.4841894333213917,0.6551641780395583,0.2688966697547926,0.001452946585167048,0.4741615861597092,0.01953389799999972,0.2686697249999996,0.2882036229999994,20,3.1542712430898e-12,1152,9.253938944451511e-05,0.001655450270418858
70241,0.3941168207156484,0.04771243642855495,0.6432100340167659,0.03361612203861743,0.001469828004856252,-0.01666567882643237,0.03249447900000035,0.3646954820000001,0.3971899610000005,33,2.050637049350091e-12,1152,9.2594824380789e-05,0.001647380841896148
199265,0.3330361463108398,0.2429445546087014,0.5861707285960152,0.13921280440671,0.001268889691294013,0.2120806883576203,0.05877045300000017,0.3506198400000002,0.4093902930000004,25,1.475501864842061e-12,1152,9.253953993320363e-05,0.001641403913261516
404513,0.2364240260356506,0.4943021162527446,0.4855696899558268,0.2734881842987781,0.0009860083716391058,0.3638948555851424,0.1135423699999993,0.379751336,0.4932937059999993,24,7.174930746084431e-13,1152,9.241793020239996e-05,0.0016393054224684
550977,0.1988047106431394,0.2500247117422015,0.4431881622704258,0.1314580909433224,0.0007955681787353308,0.3096143235862411,0.2242696599999991,0.4268376119999999,0.6511072719999991,24,9.429180874716484e-13,1152,9.233446184352222e-05,0.001639647400166002
1042497,0.1870952667027192,0.08757888121595414,0.428068304200252,0.05024830147209958,0.000773830575264482,0.03996783911612728,0.4456213919999996,2.410758646,2.856380037999999,44,5.283621865185526e-13,1152,9.233023045862657e-05,0.001639454236163097
3057729,0.1465968308231533,0.35191914532877,0.3743167244890466,0.1937276673135165,0.0006561475109611013,0.2379975441181822,0.9586726099999989,1.178778907,2.137451516999999,37,3.533041055117658e-13,1152,9.232927030399818e-05,0.001639288151059055
6164289,0.09275855807737714,0.6603016164503043,0.2896717423231831,0.3699764052873166,0.000462390084914182,0.5049097266536212,2.008796059000002,3.469378624999997,5.478174683999999,39,2.164940191901802e-13,1152,9.232980069382055e-05,0.001639133794609058
8298113,0.06698750959587145,0.4695882760055944,0.2490885679380305,0.2178700510163199,0.0003758023189772666,0.2991364930111182,4.123704394000001,5.797995953000004,9.921700347000005,37,1.837191864913644e-13,1152,9.233030106041849e-05,0.001639008929345111
16162433,0.06149827881638451,0.1233460840238828,0.2374245166293126,0.06926302823920741,0.0003556996475711674,0.07931442430542791,8.585992395999995,7.024350200000001,15.610342596,63,1.218657131446219e-13,1152,9.23297882314446e-05,0.001638925844795339
48012929,0.0458114827696317,0.4248367745896219,0.2014946147067963,0.236779058415208,0.0002553368275125568,0.4782579107205918,21.30989076200001,9.479375678999986,30.789266441,62,6.501292798392711e-14,1152,9.232954124870413e-05,0.001638867428740729
96418433,0.02759609413362258,0.7312451721581497,0.1502785629320861,0.4231383246993086,0.0001720632005940037,0.5694630551610601,48.11319525800002,15.14507583199997,63.25827108999999,65,5.767879556649112e-14,1152,9.232944701462081e-05,0.0016388262284577
129135873,0.0195866310055662,0.4945948183479821,0.1299970591571352,0.2091859267749873,0.0001262767905450967,0.4463490804432952,96.89588990700008,23.99761793099992,120.893507838,60,3.811253470954384e-14,1152,9.232942282257375e-05,0.001638797048382492


==> anc/moving-peak_4d_errors_o2_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
23985,0,0.9233905308380215,0.001563000101806007,0,1.20735347330598,0.000109725644169493,0,0.0015411957874209,0.3851673898982551,0.02957360388195477,0.0006020166696233265,8,0.08022762567478968,0.0006020166696233265,0.006054808731232153,0.005040282,0.03791967300000021,0.03986571199999966,0.686887869,0.07778538499999987,3.800407807,0.001692675037925187,9.088112685760684e-05,1152,39,1.798866297883904e-16
24593,0.2421183845084715,0.7955832034057893,0.001321521125573178,0.3554693828309379,0.9412152338263464,8.576324251938328e-05,0.1168940935411287,0.001421245768959624,0.5298524323867912,0.02992401366399135,0.0007002111828354786,10,0.09347619727580697,0.0007002111828354786,0.00620000163705172,0.004926506000000001,0.012396399,0.01144214300000002,0.2988203390000002,0.02383854200000002,4.265713891,0.001661072179397348,9.111969232661882e-05,1152,12,1.526874194794169e-07
26313,0.3430477400655367,0.6255160606375162,0.001041853009005298,0.8466512775532095,0.5149028762448757,4.76907071321516e-05,0.2951391572961005,0.001158306372270698,0.6873499712672416,0.02710830089518599,0.0007161176358044805,10,0.162211498204523,0.0007161176358044805,0.00573520468990542,0.007436932,0.01173637700000008,0.01732900599999976,0.2288536639999998,0.02906538299999983,4.70462837,0.001665589542086988,9.262078215595559e-05,1152,15,6.746404419928184e-08
27577,0.1235520463673755,0.5799278415405503,0.0009563427687975082,0.147641411715908,0.4669126867907525,4.305159721664205e-05,-0.1225026377137292,0.001260957398212797,0.7255336624751526,0.02494270322818282,0.0006938588716272842,10,0.1952278453417295,0.0006938588716272842,0.005321890248417551,0.009500811000000001,0.01216657500000018,0.02221436900000029,0.2289433380000006,0.03438094400000047,5.177879607,0.001649072005677516,9.220481352209578e-05,1152,13,4.566767448928597e-08
30165,0.1435120508030492,0.5251761448267058,0.0008657891647179999,0.2916343176802674,0.3811031288307485,3.517212363141567e-05,-0.1566400388870592,0.001405574159278492,0.7413889378115371,0.02124293255224016,0.0006418865091990159,10,0.2783157448974872,0.0006418865091990159,0.004601413944130791,0.013132163,0.01413925199999966,0.03074281000000045,0.3004217140000005,0.04488206200000011,5.79613563,0.001648569100570414,9.229030404270423e-05,1152,15,3.41660024018611e-08
33609,0.5336755941233631,0.3652441443477689,0.0005980806952677368,1.070625343188416,0.1811989936614501,1.674589056044912e-05,0.9852928310793897,0.0007099880967071023,0.9611133095160748,0.01565617031497862,0.0005748233163864495,10,0.2677795154960346,0.0005748233163864495,0.003519130466094545,0.015797047,0.01274145100000013,0.03706069000000056,0.2547607530000002,0.04980214100000069,6.409605298,0.00163748195425762,9.241712783315412e-05,1152,14,6.20830183314594e-08
34946,0.3754170198337696,0.2816828019984945,0.0004610499727745085,0.6888891773416801,0.1124587221371823,1.038800003846206e-05,1.225282836111189,0.0003036716021594285,1.081823650480788,0.01351241299888688,0.0004987747646009868,10,0.2804032177544361,0.0004987747646009868,0.003012512269190687,0.016659547,0.01427564599999975,0.03937060300000006,0.1735896649999997,0.05364624899999981,6.965792183,0.001636770045964583,9.237167060986432e-05,1152,13,3.480613784141355e-08
43165,0.1670365824869859,0.2507019020674878,0.0004106435247356899,0.3841034237491878,0.08621866054918745,7.959857457031728e-06,0.126891804424805,0.0002781031713985824,0.9850591308746708,0.01096146499740635,0.0004045081535754501,10,0.2833944588206301,0.0004045081535754501,0.002478697207668286,0.035118675,0.01527893999999996,0.08301439500000019,0.1995694380000002,0.09829333500000015,7.86502691,0.001637975305927861,9.232174805697262e-05,1152,16,2.066166549187589e-08
72457,0.1927075794818544,0.2193307148911868,0.0003592975180443009,0.2595754656357988,0.07201706023967046,6.649137121876336e-06,0.1754508548044556,0.0002462577864482812,0.9804167826566177,0.009471078029617046,0.0003522613166575015,10,0.3407372300367479,0.0003522613166575015,0.00216490855692176,0.07138069000000001,0.01918087700000015,0.1691745170000001,0.379951350999999,0.1883553940000002,9.566329404999999,0.001638154137338009,9.232724995644396e-05,1152,13,1.86246849623028e-08
102049,0.1622609338229948,0.1959515713789899,0.0003210767135333438,0.2180851612956782,0.06191400414114189,5.716301329158429e-06,0.2479319328054663,0.000207374342817502,0.9492144606059651,0.00796717617639141,0.0003047706594496889,10,0.3602662979590369,0.0003047706594496889,0.001858087895082233,0.11141581,0.02318741100000032,0.2642895850000002,0.360339809000001,0.2874769960000005,11.968213589,0.001638551358755626,9.232646811418135e-05,1152,14,1.332950406253929e-08
138037,0.265248829722821,0.1630284423595354,0.0002671535532989767,0.3637040842250599,0.04811715273924646,4.442518809053594e-06,-0.06370124116722058,0.0002167359766212709,0.9350081797237237,0.006327037868785325,0.000249790757576801,10,0.3309928086749242,0.000249790757576801,0.001508243340345346,0.150754103,0.02868893399999983,0.3580127060000002,0.5281566529999999,0.3867016400000001,15.211788183,0.001638692914146898,9.232713400828641e-05,1152,13,1.439775526249276e-08
198049,0.3107975779130139,0.1314310454095882,0.0002153781099029498,0.4659008633744335,0.0348371297490674,3.216467298621036e-06,0.0782229316197519,0.0002052974515515571,0.9269431603536951,0.006169483100245144,0.0001996432658644457,10,0.3739008581214102,0.0001996432658644457,0.001411023509864161,0.227696082,0.03629453599999977,0.5464403869999988,0.6051904490000002,0.5827349229999985,20.156060705,0.001638715641587961,9.232871140043166e-05,1152,18,8.72042424960212e-09
295653,0.3265678926396741,0.1048071590231963,0.0001717492424255661,0.5683510423378717,0.0234935141600891,2.169144223012628e-06,0.3805166681197318,0.000157701791643909,0.9334104088829208,0.006196934416723332,0.0001603125305977795,10,0.4551505112315822,0.0001603125305977795,0.001357714878704852,0.348942541,0.05132031699999828,0.8363688419999988,0.7511006999999985,0.8876891589999971,27.404852677,0.001638716706246697,9.232949180065966e-05,1152,15,7.585873814288574e-09
447205,0.3477385946487386,0.08235880369633043,0.0001349631116046155,0.5789902426943101,0.0157273066113182,1.452094893908463e-06,1.007398478254798,7.844756502140091e-05,0.9192818839894958,0.005983875195818424,0.0001240691435049755,10,0.5087791736931188,0.0001240691435049755,0.001264925798258225,0.567387672,0.08059343300000066,1.364385886999997,0.8063819899999984,1.444979319999998,38.548708409,0.001638721126914922,9.23295342168416e-05,1152,17,5.204636604515102e-09
681187,0.3421856741715032,0.06496820546809068,0.0001064650176527504,0.5384726153345374,0.01082825762447169,9.99766520331324e-07,0.7309670505041199,4.726465147273723e-05,0.9142289080656268,0.005682006141504678,9.733339683586165e-05,10,0.6387031210440347,9.733339683586165e-05,0.001173961798421879,1.065183414,0.1610514449999982,2.596781039999996,1.52367357,2.757832484999994,59.465057118,0.001638724925302746,9.2329399152073e-05,1152,16,3.254245036833779e-09
1092793,0.3375021358459609,0.05141648637612763,8.425751841110037e-05,0.5359787914741835,0.007468150560563928,6.895295709925276e-07,0.2725016353255775,3.912958966566064e-05,0.9197987236321877,0.005298651513724938,7.749995789094568e-05,10,0.5449773176340914,7.749995789094568e-05,0.001077407077057412,1.700299648,0.2842580380000044,4.146067284000004,1.963550221999995,4.430325322000009,93.179000804,0.00163872571522547,9.232936125225366e-05,1152,14,2.420547718341297e-09
1410175,0.2325218451486678,0.04376291735898667,7.171543118215462e-05,0.3428286088852275,0.005888591142798153,5.436898199036034e-07,0.0874899256462409,3.682715771696418e-05,0.922160386036366,0.004950776431775567,6.613312970370014e-05,10,0.5206132188000798,6.613312970370014e-05,0.0009986818281714888,2.289845408,0.4124564249999878,5.599264378000001,2.548882359999993,6.011720802999989,139.072383497,0.001638726015312778,9.232935463154805e-05,1152,13,1.540464507574219e-09
1786304,0.228159883802027,0.03736140602333538,6.122512001066197e-05,0.3525565803223695,0.004611914852004365,4.258151366673971e-07,0.05816910434196639,3.537183223297933e-05,0.9325580659810238,0.004673461841769522,5.7095979506599e-05,10,0.522160672759028,5.7095979506599e-05,0.0009354883729077027,2.848422069,0.5602612700000122,7.045174005000007,3.068220440999994,7.605435275000019,197.161898252,0.001638726336273899,9.232935783329463e-05,1152,15,1.135013142158506e-09
1794399,0.0093713380253463,0.03711950224703326,6.082870787084239e-05,0.03381505848031023,0.004505074143100752,4.159505937375195e-07,0.02183566272904539,3.484049904228532e-05,0.9346545959791434,0.004604741817734055,5.685383137895553e-05,10,0.5544406560131931,5.685383137895553e-05,0.0009233530683188224,2.860758279,0.5550333850000015,7.061405256,2.763291218999996,7.616438641000002,254.737828841,0.001638726388786748,9.232935586077371e-05,1152,19,1.85584607812598e-10
1795831,3.92091581221059e-06,0.03711940136483612,6.082854255252378e-05,-0.0005853745688766126,0.004506902451125553,4.161194002397645e-07,0.0004447581066595331,3.482975997014422e-05,0.9336485380885534,0.004571778792764721,5.679247982822118e-05,10,0.4827612933344357,5.679247982822118e-05,0.0009172754979339258,2.865892608,0.5662064070000383,7.068971723000004,3.702778819999992,7.635178130000043,313.281709868,0.001638726388786748,9.232935586077371e-05,1152,28,1.386021541906229e-12
2364316,0.2186516713259693,0.03189923077628326,5.227411623968289e-05,0.3382331882592504,0.003565002146251326,3.291543725098122e-07,0.1894275495117305,3.054408411944055e-05,0.9345527443051318,0.004375324604857008,4.88529187879211e-05,10,0.4222963881431739,4.88529187879211e-05,0.0008697015882042853,3.932919441,0.8550754000000325,9.792482118000009,2.848808405999989,10.64755751800004,393.438412096,0.001638726545047228,9.232936166838634e-05,1152,14,9.470492963771554e-10
2879880,0.1702957398352943,0.02834758507323067,4.645394200714564e-05,0.2524106211932245,0.002992792559474774,2.763226342403477e-07,0.3902574779782624,2.330493522718045e-05,0.9391660306131202,0.004225938632756605,4.362796432118305e-05,10,0.5048290551663908,4.362796432118305e-05,0.0008349569620685752,4.824594345,1.116994831,12.06455474099999,2.41215646400002,13.18154957199999,491.023783414,0.001638726610649217,9.232936421388375e-05,1152,14,6.409614725053085e-10
2888370,0.004871072228950759,0.02825203449722925,4.629736079861296e-05,0.02289727362251381,0.002945668352393565,2.719716864638533e-07,0.01716320001227892,2.302932783175863e-05,0.9421978228837572,0.00414180848679232,4.362127254971694e-05,10,0.5261589642723828,4.362127254971694e-05,0.0008202651142736219,4.825706635,1.105086633999974,12.05192011400004,2.834648431000005,13.15700674800001,588.9479098739999,0.001638726612879984,9.232936431654196e-05,1152,18,9.278370569815046e-11
2891502,5.183725596588235e-06,0.02825193298545641,4.629719444856928e-05,-5.076354487628167e-05,0.00294577200229473,2.719812563933394e-07,-0.0004072185759558384,2.303582906276573e-05,0.941728508913105,0.004096273747984298,4.359938789491123e-05,10,0.5473973597356405,4.359938789491123e-05,0.0008125238295690262,4.83743261,1.107225210000024,12.08156518599992,4.212330062999968,13.18879039599994,688.652714211,0.001638726612879984,9.232936431654196e-05,1152,30,9.052308333390438e-13
2953244,0.03073190672164052,0.0276564821323529,4.532141371309137e-05,0.0437951976961337,0.002857692275899081,2.638489118706354e-07,0.1339781137311929,2.099289899381174e-05,0.9446370508869104,0.004021097692041644,4.281228659196022e-05,10,0.4844910691659316,4.281228659196022e-05,0.000797663585912867,4.895012273,1.129564592000065,12.23883506300001,3.488117058999933,13.36839965500008,789.111706356,0.001638726628216892,9.232936453510335e-05,1152,13,2.088428778244155e-10
2957979,0.0008308069502199581,0.02764056013858118,4.529532191629689e-05,0.002688154172613194,0.002852372533824727,2.633577434946947e-07,0.002739344678175503,2.09530761462965e-05,0.9483972057768203,0.004026433141614679,4.295795674017754e-05,10,0.4904349920092898,4.295795674017754e-05,0.0007986698725181017,4.90457851,1.134027997999965,12.25090876700006,3.709203610000031,13.38493676500002,889.460958806,0.001638726628158048,9.232936454536676e-05,1152,14,3.727640018478849e-11
2958616,1.236921092120431e-06,0.02764053644044941,4.529528308153733e-05,0.00084597671108208,0.002850700431739573,2.632033593717174e-07,0.0002231587221952323,2.094983533659691e-05,0.9442595088784576,0.004008884468791846,4.277050175708315e-05,10,0.4632093645471078,4.277050175708315e-05,0.0007954521074849969,4.915672295,1.130511663000107,12.27528586400001,3.964655590000007,13.40579752700012,990.5557566689999,0.001638726628158048,9.232936454536676e-05,1152,32,2.918971569807814e-13
2964837,0.00207356895978151,0.02760083753637025,4.523022745609859e-05,0.002646417246821312,0.002845476022544718,2.627209930894619e-07,0.001764722471917668,2.092422490480427e-05,0.9433398590678913,0.003989558854678875,4.266747639404471e-05,10,0.4423934083687054,4.266747639404471e-05,0.0007918726848366421,4.90450688,1.13957283100001,12.25611101499999,3.22427501300001,13.395683846,1090.836455518,0.00163872662909224,9.232936458009923e-05,1152,11,5.723401862643582e-11
2997969,0.01075146567885263,0.02739591084431707,4.489440892794749e-05,0.01773573210673336,0.002810709376705075,2.595110110718632e-07,0.03413095692439039,2.043501390653051e-05,0.9435089561561888,0.003947481865192759,4.235827690485682e-05,10,0.4518145544002303,4.235827690485682e-05,0.0007840986935348799,4.946983786000001,1.218958706999956,12.36158971400005,2.461488173999896,13.580548421,1190.92359754,0.001638726640010959,9.232936468731658e-05,1152,11,1.369787574667116e-10
4706207,0.2625808223258576,0.02283710266919068,3.742377162918116e-05,0.3878670598952346,0.002148109003026206,1.983335431117847e-07,0.2102615830184853,1.766362736413526e-05,0.9319563148376458,0.003886385308563755,3.487732029485731e-05,10,0.4777388559209977,3.487732029485731e-05,0.0007613803332227832,8.282887805,2.24948335299996,21.05660067300005,3.741759208000076,23.30608402600001,1363.893496174,0.001638726775952591,9.232936635542099e-05,1152,13,5.857733189354298e-10
7277421,0.2816770806697602,0.0187865807903209,3.078607364281628e-05,0.4242909939934336,0.001600781273957378,1.477991220478185e-07,0.6695020956026445,1.110554001373725e-05,0.9275374735385534,0.00368527960995978,2.855523696682967e-05,10,0.5058186178911296,2.855523696682967e-05,0.0007156078674323992,12.743658805,4.180563665999898,32.73851652100007,6.199081453999952,36.91908018699996,1639.775425652,0.001638726811782466,9.23293671985782e-05,1152,14,4.493775283827362e-10
7383972,0.03352564441933195,0.01835504780507766,3.007890896661505e-05,0.08870195881862224,0.001505324204047617,1.389856312791024e-07,0.233702642258461,9.444700179103878e-06,0.9326586953836735,0.003542447092945751,2.805335599536747e-05,10,0.4471733292780936,2.805335599536747e-05,0.0006892405477819831,12.870827121,4.26803388899998,33.02815808499986,6.045153546999927,37.29619197399984,1917.742929334,0.001638726811612779,9.232936725881941e-05,1152,18,1.263024694903947e-10
8126434,0.09265439569710819,0.01721328534462315,2.820787217764722e-05,0.1332337146176259,0.001372532697505574,1.267250757427304e-07,0.1476962009140262,8.525643901900661e-06,0.9370191137349481,0.003424695729083907,2.64313153882477e-05,10,0.4609995046505587,2.64313153882477e-05,0.0006656995866674625,14.269174736,4.970243652999898,36.73863436400006,6.506256329000053,41.70887801699996,2230.534049333,0.001638726809723073,9.232936743367871e-05,1152,11,2.107157608283754e-10
8128383,1.328526351330898e-05,0.01721312683435416,2.820761242262003e-05,0.0100559690809088,0.001362999043319266,1.258448394823771e-07,0.01106909269726809,8.460481111201724e-06,0.9369276574185501,0.003401933314718009,2.642849222849578e-05,10,0.4118376536839138,2.642849222849578e-05,0.0006615731425798312,14.289243847,4.973396954000236,36.74861117,11.65834766099988,41.72200812400024,2546.847459214,0.001638726809723086,9.232936743367876e-05,1152,47,3.767591591453281e-13
10310398,0.1756210899516421,0.01524026633625137,2.497463281272684e-05,0.247523463924298,0.001148110166416295,1.060042856859322e-07,0.1139992054876638,7.817679825814806e-06,0.9377375518768111,0.003246779080205868,2.341965103282874e-05,10,0.4136031272370209,2.341965103282874e-05,0.000628971485714846,19.049671475,7.25777227000026,49.33608068300009,6.098109014999864,56.59385295300035,2969.893174333,0.001638726795300207,9.232936767454415e-05,1152,11,2.665371389411968e-10
10386066,0.01247334805629478,0.01510906900534942,2.475963623815253e-05,0.03586266568120283,0.00111992212468665,1.03401701628044e-07,0.01022481354673782,7.762469455603865e-06,0.9422060191846623,0.003193043560790248,2.332867829641e-05,10,0.4163469624239039,2.332867829641e-05,0.000619240831452469,19.119931898,7.323558260000027,49.52195601400035,6.647045458999855,56.84551427400038,3393.374846158,0.001638726795766588,9.232936768436053e-05,1152,15,5.647054159091209e-11


==> anc/moving-peak_4d_errors_o2_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
23985,1.20735346890261,0,0.9233905302428105,0,0.001541195784509605,0,4.403241355105814,0.05175686400000012,0.009968214000000142,0.6434203479999998,0.6951772119999999,27,2.312319562690298e-12,1152,9.088112685760684e-05,0.001692675037925187
24137,1.216686596266161,-0.01110948890097409,0.9013896574226115,0.03614366526378014,0.001689590824348707,-0.1326237599494313,4.178436100944452,0.02347088000000008,0.004303462000000202,0.1916191899999999,0.21509007,5,1.96612806432413e-06,1152,9.070998849732439e-05,0.001691087611350035
25869,0.5818832942315145,1.064155862861625,0.6661129191669865,0.4595236383285273,0.001230968220199677,0.4568803886247482,4.789079746028761,0.02877202000000079,0.006917250000004316,0.198946812,0.2277188320000008,10,1.018975903105896e-06,1152,9.244258770151651e-05,0.001664180477350116
26793,0.5231506258737114,0.153503439168149,0.6243126632512689,0.09115184045154545,0.001391892259728674,-0.1772540264470368,4.527076240670468,0.03195962699999999,0.008551789000000198,0.1912508330000007,0.2232104600000007,10,4.230565771916063e-07,1152,9.247117092206039e-05,0.001666889065122489
27369,0.51304068482333,0.02815314994545498,0.6037045722260153,0.04883916343369341,0.001642572743424867,-0.2389097207319779,4.325007511730909,0.03754268599999921,0.01101360799999984,0.2026535489999999,0.2401962349999991,6,4.769437344465412e-07,1152,9.238295299768668e-05,0.001666411766281324
28401,0.458374214080751,0.1625473507226842,0.5542827949494346,0.1393492500269521,0.001465676714690498,0.164390341213717,4.248030483732179,0.04212551800000064,0.01183683999999996,0.2640718800000004,0.306197398000001,9,3.278628874061821e-07,1152,9.20341834248737e-05,0.001647885704160562
34521,0.1607508614717441,1.511699418275672,0.341635290660636,0.7067899889734344,0.0006809454303428792,1.105955829158585,4.996943841360101,0.05232314199999966,0.01640154500000257,0.2162178469999994,0.268540988999999,11,3.822873824884214e-07,1152,9.238830402127022e-05,0.00163806364000044
48015,0.08402770359321848,0.9358895069098724,0.2417855020177061,0.4994792902244883,0.0002737879140743066,1.314480425507128,5.428516619621216,0.1373785009999997,0.05116302600001266,0.1938664599999997,0.3312449609999994,11,3.619004489912674e-07,1152,9.235848221592089e-05,0.001637212276089138
58517,0.07648380438153551,0.1357107708156384,0.2236262288585722,0.1122312834880438,0.0002645267396665109,0.04964519812131105,4.956615483739748,0.1533945140000004,0.05754452599999471,0.1591706749999995,0.3125651889999999,7,9.737872562958198e-08,1152,9.235709528427131e-05,0.001637674269412684
85073,0.06634772550703232,0.2051072773728979,0.2007898698516414,0.1547346483345667,0.0002093160432708712,0.3377306715694711,4.475285911690587,0.2398211749999994,0.09155373299997294,0.1855259490000005,0.425347124,9,1.141530280694296e-07,1152,9.232892117609172e-05,0.001638433039049957
112423,0.05674349480026874,0.2255920007029192,0.1777136855312378,0.1759659838724311,0.0002219004029101294,-0.08422939420895707,4.146019525707014,0.3519839630000003,0.1353341050000267,0.1863586550000011,0.5383426180000015,7,9.35740781167895e-08,1152,9.232612087080681e-05,0.001638621248471812
162601,0.04256550906228313,0.4147701236833116,0.1467081586597452,0.2765346582912234,0.000186332633014959,0.2520319269873874,4.006043294026973,0.5294111690000012,0.2070190690000313,0.5305973870000003,1.060008556000001,10,9.645255887862271e-08,1152,9.232733064798073e-05,0.001638701919932801
244053,0.03267842993904978,0.3813462147229325,0.1221321924837962,0.2644967670873894,0.0001981869238411008,-0.08898141811839759,4.019208290294979,0.8205117120000018,0.3239739509999673,0.7008818510000019,1.521393563000004,6,8.456499777629182e-08,1152,9.232864795671045e-05,0.001638711927095212
373721,0.0207781980624636,0.6532681241986182,0.0929145393707338,0.3944598313127354,0.0001475300145843531,0.4258532814475199,4.065822343225573,1.361798331000003,0.5321572690000771,0.7140869399999978,2.075885271000001,8,6.604575880233126e-08,1152,9.232915751274505e-05,0.001638720356607336
563281,0.01466207481045583,0.5029812737788298,0.07372918790120053,0.3336629879208288,8.057717022155178e-05,0.872565451076327,3.890923879571692,2.452510437000001,0.942933379000074,1.08273552,3.535245957000001,8,3.832408987428441e-08,1152,9.232935195569728e-05,0.001638726620464133
889479,0.01138908482201455,0.3644374488290038,0.0612230153327743,0.2681611156117291,6.402823743148706e-05,0.3316628445503374,3.616576372141999,4.191131035999994,1.591427858000394,1.339253558999999,5.530384594999994,7,2.59414347869227e-08,1152,9.232934308256807e-05,0.00163872735768003
1377965,0.008249377469374429,0.4652946658112299,0.04931547117041934,0.3120345915674229,4.477195394188109e-05,0.5161130141692013,3.556476294319439,6.852741733000002,2.572534383001042,1.954506108999993,8.807247841999995,7,2.046686668203602e-08,1152,9.232933733818828e-05,0.00163872644049577
2223344,0.005468218636726588,0.5932143243756005,0.0367931956999158,0.4226013537923859,4.061949941437182e-05,0.1404228215573494,3.619734114232831,11.14945290099999,4.106629679998008,2.048943062999996,13.19839596399999,8,1.599356974771133e-08,1152,9.232934256714103e-05,0.001638726412900555
3574987,0.004017361122328689,0.4448227759276526,0.02833225777078659,0.3769932322276792,3.597050814496032e-05,0.1753579201398847,3.615023647801026,18.748670382,6.722402056004881,2.556951695999999,21.305622078,7,8.902810897683226e-09,1152,9.232935696119426e-05,0.001638726620266089
5732604,0.003051193538405859,0.3968744581609013,0.02238940213683498,0.3396294777912246,2.180766414083823e-05,0.7219792916275443,3.504794369145052,33.47582858000004,11.64264654100657,3.762303358999986,37.23813193900003,7,5.588009334242504e-09,1152,9.232936345639491e-05,0.001638726723654881
9342047,0.002448809458350645,0.3172931712384021,0.0177987771195674,0.3310378539017398,1.589727820155377e-05,0.4560554679998648,3.356790773142106,59.41344444799995,19.73816669304176,5.087286832000018,64.50073127999997,6,4.807314795149972e-09,1152,9.232936617560252e-05,0.001638726755008521
15331484,0.001998589407485664,0.2930984087047973,0.01399456522988034,0.3469114902566565,1.255765244794621e-05,0.340212991315928,3.258274631634965,103.3017651709999,32.50810541590295,7.267110955999897,110.5688761269998,6,3.286459285784462e-09,1152,9.232936720410365e-05,0.001638726715734118
25388450,0.001671717642256978,0.2576509207851969,0.0106898833484615,0.3886206033640927,1.060329345875391e-05,0.2440543434192225,3.267348901915386,178.8726182649998,53.07760616298833,10.98045263899985,189.8530709039997,6,2.409954595171192e-09,1152,9.23293677569268e-05,0.001638726663435471


==> anc/moving-peak_4d_errors_o2_uniform.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
23985,1.20735346890261,0,0.9233905302428105,0,0.001541195784509605,0,0.09016041299999999,0.04728968000000089,0.6876562420000001,0.7778166550000001,27,2.312319562690298e-12,1152,9.088112685760684e-05,0.001692675037925187
39521,0.6157388644380842,0.9714575691228515,0.6610350248757774,0.4991713472054971,0.0008671294096275642,0.8297309238834115,0.03223514399999949,0.007882569000002171,0.4197463839999998,0.4519815279999992,33,1.67238344359865e-12,1152,9.295139945711467e-05,0.001672896168173244
70241,0.4253060141555767,0.5338173760668832,0.5792186193228984,0.208574157384069,0.0009617761983355892,-0.1494539073489194,0.05132103499999996,0.01578198099999728,0.5251248740000003,0.5764459090000003,50,1.58047883944827e-12,1152,9.295264618670693e-05,0.001652204747652327
153185,0.3089277984437322,0.4612315601913602,0.4808036318174493,0.2783378684229689,0.0007533230653286125,0.3524325207954173,0.09245393600000007,0.03048080999999758,0.6528883049999994,0.7453422409999995,40,1.300622660783719e-12,1152,9.273901445210863e-05,0.001641158751641331
307745,0.1611906701253668,0.9385014540653149,0.328432709860968,0.5540232657105557,0.0005576025944822866,0.4340314286307401,0.1696296429999995,0.06140118600001276,0.8882408760000002,1.057870519,46,8.88670669610475e-13,1152,9.251303742655971e-05,0.001636418224868503
550977,0.08659046163356711,0.8964882228311135,0.2406545608311274,0.448229497082918,0.0003088980338432311,0.8521065858280243,0.3319154540000007,0.1228416589999926,0.7957256680000002,1.127641122000001,51,8.676195179849315e-13,1152,9.235295976382478e-05,0.001636877167860335
1042497,0.07225716162216006,0.2610675292342985,0.2228752717667974,0.1096211475648795,0.0002624551909014001,0.2350595563460863,0.6476130850000015,0.2449961870000408,1.656990134999999,2.304603220000001,82,5.831068366816516e-13,1152,9.23273906856718e-05,0.001638132581852001
2320449,0.04680159500391523,0.6265828866306937,0.1746326874862878,0.3514608089263586,0.0002134897130162241,0.2979045764157568,1.306434157,0.4898331730000205,2.473996356999999,3.780430513999999,69,4.746121973967917e-13,1152,9.232571613164158e-05,0.001638646032299518
4652865,0.02792361073899777,0.7450721926196577,0.1228342053465953,0.5075174224289406,0.0001938287969064111,0.1393836292741193,2.657789393000002,0.980149918000091,4.955865512999999,7.613654906000001,67,4.093198586326289e-13,1152,9.2328059664375e-05,0.001638752624610713
8298113,0.01660702248064162,0.7496920735751686,0.08957781479279038,0.455503954205174,0.0001784071781684737,0.1196092632054034,5.451403300999999,1.961033661999785,6.564364411999996,12.015767713,83,2.622480507676317e-13,1152,9.232926774020792e-05,0.001638746977380255
16162433,0.01461951687822989,0.1838977954068906,0.08047051726156142,0.1546936396081024,0.0001936137400887186,-0.1180076763550566,11.18249188199999,3.930885108001306,9.977973063999997,21.16046494599999,119,2.304300294931211e-13,1152,9.232943182456908e-05,0.001638732809287334
36216449,0.009320072926549834,0.6494824876056541,0.05841025022681628,0.4622425454462886,0.0001426054199190172,0.4411525247849555,23.916572453,7.851180909000604,22.43313216999999,46.34970462299999,114,1.610865092814929e-13,1152,9.232940161565812e-05,0.001638728487981128
72530561,0.004380408686523778,1.089275765838146,0.03578039919422855,0.7070528357014991,7.35475749723746e-05,0.9552791359695867,50.88164223999999,15.79428910300311,38.913079756,89.79472199599999,123,1.002392549608317e-13,1152,9.232936832450317e-05,0.001638727631768354
129135873,0.002408969432577652,0.8626493903770316,0.02568461366061644,0.4782653983745707,3.288593517628132e-05,1.161207076662111,109.069029051,31.54276592401607,87.14542872000004,196.214457771,153,8.001076362919801e-14,1152,9.232936591637849e-05,0.001638727304218016
254964993,0.002134401122709761,0.1745847568267231,0.02279995650299599,0.1718735206271115,3.213850647842747e-05,0.03316781022391557,240.001757367,63.03171598798406,249.930600364,489.932357731,210,5.280456261419873e-14,1152,9.232936793285819e-05,0.001638727055025595


==> anc/moving-peak_4d_errors_o3_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
100273,0,0.515241113245348,0.0008772137925727728,0,0.3873438523773187,3.573951396021027e-05,0,0.000518292605584876,0.8103535167602045,0.02184601232100054,0.000710853281761903,10,0.838894985088002,0.000710853281761903,0.004744889702515766,0.054818411,0.04624684199999995,0.1356977650000002,1.559444164,0.1819446070000001,5.166664282,0.001702530659961252,9.22681843040993e-05,1152,66,1.608444524333397e-16
105826,0.4118874132392221,0.4051396937052875,0.0006593484435261773,0.08027141699244812,0.3696886916608981,3.380528002168952e-05,-0.8073124122183933,0.0009069853345352221,1.028464152505295,0.02051861596312021,0.0006781162381768353,10,0.2426894229035974,0.0006781162381768353,0.004507544002396503,0.07040834700000001,0.03114758400000017,0.1700992599999998,0.5186805750000003,0.2012468439999999,6.480191555,0.001627459500440384,9.144255906182237e-05,1152,16,6.342729078897494e-08
112909,0.4495705577694964,0.2925821379256479,0.0004828150089540091,0.9063065355561229,0.1938011054398503,1.803678320407536e-05,1.00355385835102,0.0004523769322986184,1.290875819706441,0.01823776082513941,0.0006232542204500793,10,0.3146109396334443,0.0006232542204500793,0.004031413379823155,0.09631566300000001,0.02932049899999978,0.2329020210000001,0.6013609999999998,0.2622225199999999,8.095530955999999,0.001650186208826952,9.306852591546956e-05,1152,20,5.419190954554273e-08
117067,0.01863446091721509,0.288659730030473,0.0004766188677002016,0.1978871022075106,0.1696506310065,1.572494487695428e-05,-0.1474088647843881,0.0005010429331596844,1.084634083892481,0.01668465071411662,0.0005169570689338797,10,0.3647435325900164,0.0005169570689338797,0.003656450253921434,0.1157599589999999,0.02868259100000081,0.2798951750000001,0.5420559220000012,0.3085777660000009,9.800070289000001,0.001651144299379363,9.269016439055742e-05,1152,17,1.564937322951971e-08
122656,0.05975747518772667,0.2770936309064742,0.0004572802431909121,0.1030147946757835,0.1576876622990411,1.464126457175264e-05,-0.03591166179302045,0.0005136714503699475,1.00778818355914,0.01503706863663767,0.0004608416256628512,10,0.4111118101618511,0.0004608416256628512,0.003309758976398101,0.13268213,0.02955347900000049,0.3200278670000003,0.5734157609999997,0.3495813460000008,11.677213187,0.001650273381221293,9.28497788494495e-05,1152,18,2.234681173059784e-08
128965,0.1854426705580351,0.2446340793582887,0.0004021227387569258,0.3785100349029003,0.1213981323914604,1.126252360863179e-05,-0.008706404818384255,0.0005167807376457703,0.991308159786953,0.01277851508252341,0.0003986275521656177,10,0.3526862151987105,0.0003986275521656177,0.002811094922336974,0.139353519,0.03230438999999841,0.3364744300000009,0.5603952630000002,0.3687788199999993,13.621388141,0.001643772363244537,9.277345035518878e-05,1152,18,2.279775596144887e-08
134104,0.2700808314508651,0.2036119909623499,0.0003334695628807007,0.3592285676522961,0.09457545031789026,8.780053054683279e-06,0.2863233117130221,0.0004237545868979615,1.066144174171767,0.01171543147588197,0.0003555266317288646,10,0.4043044910506272,0.0003555266317288646,0.002557047472514222,0.156108645,0.03289270099999975,0.3755416140000012,0.7235275229999996,0.4084343150000009,15.857488056,0.001637769766429734,9.283649218873885e-05,1152,19,2.16249579129751e-08
143104,0.5054944952661751,0.1436712381413326,0.0002349022596592505,0.7195171876017878,0.05761887552707145,5.332131904841285e-06,0.9609981838350573,0.0002176833102959332,1.118590076919603,0.009688205501718127,0.0002627593367008297,10,0.3287431430418694,0.0002627593367008297,0.002076389792996316,0.188488978,0.03743331899999802,0.4539501819999998,0.7059351639999996,0.4913835009999978,18.374725486,0.001634998505603271,9.254140862808152e-05,1152,17,1.663561432956169e-08
153424,0.216570959001436,0.1235778478433628,0.0002021588878360737,0.5218573926166499,0.04020713753542322,3.713694339517667e-06,-0.02213292063186451,0.0002210486190578403,1.090921704358145,0.00780602599964975,0.0002205395184692767,10,0.2959411686369585,0.0002205395184692767,0.001684513775129594,0.220330039,0.04335237299999761,0.5326669809999984,0.7092150779999997,0.576019353999996,21.206828254,0.001635882897817689,9.236405691019001e-05,1152,17,9.058758931143368e-09
160633,0.1053861898642555,0.1147401115909195,0.0001879180232677623,0.3415788014620671,0.03174453763456987,2.930762935960256e-06,0.144443720594091,0.0001999889100738083,0.9976693528861884,0.006625680794268525,0.0001874800526692002,10,0.2941160100457961,0.0001874800526692002,0.001445373588512422,0.275518353,0.04324214500000068,0.6641192680000003,0.7368096930000014,0.707361413000001,24.484815255,0.001637770964854405,9.232337763737497e-05,1152,19,7.355907571060025e-09
168175,0.03692958140187821,0.1117817413928175,0.0001831688098908394,0.2120352369810729,0.02740740993262472,2.530181780455967e-06,-0.116056405645561,0.0002167416488003324,0.9214712392994772,0.006498265051442442,0.0001687847902511221,10,0.3348852315853676,0.0001687847902511221,0.001410781415898109,0.301685592,0.04631892100000101,0.7275922809999997,0.740207594000001,0.7739112020000007,27.995514587,0.001638629060600847,9.231743483517338e-05,1152,19,6.893522047321441e-09
191767,0.3136696443654622,0.08991597175267364,0.0001473762670739928,0.4125851575495907,0.02059006511405972,1.900864744742546e-06,0.002837999372650713,0.0002163157042780321,0.8759462326906398,0.005729363508008998,0.0001290936859314736,10,0.3399854440717606,0.0001290936859314736,0.001227410526720363,0.498407379,0.05173342700000205,1.205602090999999,0.7798633160000001,1.257335518000001,33.173134392,0.001639044367772298,9.231951109491928e-05,1152,20,7.283288301917224e-09
282325,0.3268644340570048,0.07169160055765068,0.0001174982917930341,0.4641345395527617,0.01492484632376938,1.377947900681202e-06,0.4229035858135483,0.0001613546127110011,0.8968923760994659,0.004857336146730426,0.0001053833221138827,10,0.2948051074975868,0.0001053833221138827,0.001039457474531792,0.7000738360000001,0.07470168100000052,1.689531445999997,1.323709901999997,1.764233126999997,40.680181452,0.0016389408365705,9.232576810433725e-05,1152,22,4.892425087795417e-09
411883,0.3392362970511757,0.05667423660017545,9.287765716058846e-05,0.4016295625291766,0.01129780703169464,1.04311034380292e-06,0.9136353554878582,8.565441201651954e-05,0.917181051402702,0.003793646634835346,8.518562724636823e-05,10,0.2254276985484652,8.518562724636823e-05,0.0008221476536810642,1.123174604,0.1069713999999991,2.714491639000002,1.538472235,2.821463039000001,52.097596957,0.001638798557020192,9.232856791380839e-05,1152,21,3.380265941995174e-09
602035,0.3998360956826897,0.04295751348124627,7.039609904201662e-05,0.3715121053674837,0.008732835526743086,8.062949960921274e-07,1.270029678379045,3.551670839633094e-05,0.900786009604101,0.002983080245648426,6.341182114775323e-05,10,0.2035849440780977,6.341182114775323e-05,0.0006424801700596526,1.701164361,0.1483053629999986,4.132885077000005,2.012147552000002,4.281190440000003,68.78389052999999,0.001638737751260884,9.232911734372666e-05,1152,15,2.851566419786667e-09
799339,0.3793883927102009,0.03302448413183269,5.411794630656946e-05,0.4547237004527171,0.006371896254411659,5.88313062102977e-07,0.6421172399034691,2.275810829294612e-05,0.9020155936249949,0.002799245408452986,4.881523146348586e-05,10,0.2245178660275519,4.881523146348586e-05,0.0005850723914684633,2.369012009,0.1831201530000044,5.756794078999988,2.100109470999996,5.939914231999992,91.371342142,0.001638721927965092,9.232935355713793e-05,1152,14,2.331146399456302e-09
1104637,0.4529334527526282,0.02412623822791665,3.953618425979486e-05,0.6503526530933832,0.004059689356145653,3.748286982344724e-07,-0.1582418138582687,2.539637271935886e-05,0.899249362693189,0.002613708809641585,3.555288849894101e-05,10,0.208139959103111,3.555288849894101e-05,0.0005291406611901275,3.348332112,0.2739236239999912,8.150176989999991,2.808301243000003,8.424100613999983,123.104623659,0.00163872145695914,9.232940389073069e-05,1152,15,1.846856859467085e-09
1593906,0.4676221957150301,0.01744699251843805,2.859080902071467e-05,0.7043420424271349,0.002491521462306994,2.300407382436033e-07,0.6417428962196634,1.627750475651944e-05,0.8791976582088845,0.002374231290569258,2.513697233730979e-05,10,0.1830182224409406,2.513697233730979e-05,0.0004685142147118022,5.415170444,0.4579040950000035,13.16014514800001,3.434395226999982,13.61804924300002,173.476413146,0.001638724209373036,9.23294226936339e-05,1152,19,1.058089926037997e-09
2320523,0.4842212275572629,0.01247254085923742,2.043907938844673e-05,0.7074702297575386,0.001525790618434652,1.408753449456238e-07,0.2853479897887848,1.335640337947908e-05,0.8744475961063631,0.001989875806751109,1.787290383785435e-05,10,0.1639475912894659,1.787290383785435e-05,0.0003878231281066964,8.553401913,0.8326218210000036,20.78860045500002,4.266699389999985,21.62122227600003,252.940725206,0.00163872619213022,9.232940827107162e-05,1152,18,6.640358612642999e-10
3390510,0.4258761813527686,0.009284388213176124,1.521457500375493e-05,0.5793263199715075,0.001021175677098874,9.428451966244801e-08,0.8053927218440736,7.64261811246462e-06,0.8705712858178318,0.001702398909065296,1.324537212419077e-05,10,0.1717280826559694,1.324537212419077e-05,0.0003290856573328327,13.900614792,1.503056768999954,33.86736647500001,4.064695460999985,35.37042324399997,380.709161914,0.001638726715688479,9.232938247247249e-05,1152,15,3.949874685455994e-10
5151720,0.4703985724690998,0.006701147184100304,1.098135029270902e-05,0.6649733241537834,0.0006440559421753924,5.946528107234247e-08,0.7511181999474872,4.540807078243139e-06,0.8818762692094646,0.001300987626019095,9.684192227016489e-06,10,0.1373417131963584,9.684192227016489e-06,0.0002509535808000804,21.609257183,2.484236574000022,52.66338466099995,5.736207301999968,55.14762123499997,581.59555932,0.001638726921080659,9.232937261861114e-05,1152,15,2.797275902544447e-10
7371297,0.4236370131776884,0.004995991724125723,8.187066104880799e-06,0.5443682611077886,0.0004416237589784027,4.077484330087906e-08,0.2150928343802228,3.911863172017692e-06,0.8873841980458264,0.001042848824583323,7.265073089827815e-06,10,0.1352306542835821,7.265073089827815e-06,0.0002005431809650269,31.298871677,4.084739098,76.52661919299999,7.952024664999954,80.61135829099999,877.773130169,0.001638726914887654,9.23293696770357e-05,1152,14,1.858238550174181e-10
7619256,0.08228212240606048,0.004719025496584065,7.733194084884671e-06,0.1461166234580348,0.0003990864150858487,3.684739705443838e-08,-0.02824516571101635,3.989204477936352e-06,0.8929864292966092,0.0009917125732487682,6.905637372918822e-06,10,0.1300523152827984,6.905637372918822e-06,0.0001908110103068468,32.12492201,4.37911850799992,78.57133969500001,8.483761795999953,82.95045820299993,1183.389555399,0.001638726913105779,9.232936943371531e-05,1152,15,7.452644920617185e-11
10818748,0.3761948161726082,0.003635853863431202,5.958171313520423e-06,0.4959059633142673,0.0002829986599335608,2.61290875581768e-08,0.7121617812135062,2.43502957270568e-06,0.8924584879448537,0.0008612650633115868,5.317420561380839e-06,10,0.1048975345452769,5.317420561380839e-06,0.0001647561623615583,44.674705351,7.218659375000016,109.1621780570001,9.907446634000053,116.3808374320001,1617.345650592,0.001638726840329501,9.23293685005826e-05,1152,13,1.165870835566597e-10
13203435,0.267107935091159,0.003021335318616296,4.95114317960808e-06,0.3786201231696842,0.0002176749056156866,2.009778658244186e-08,0.4393717165244035,1.795726427002717e-06,0.8715459851895859,0.0009277561926300836,4.315148960286223e-06,4,0.0937315080326304,4.315148960286223e-06,0.000175204219500688,54.982915372,9.861486211000056,134.594760724,14.42615963700018,144.4562469350001,2161.784979834,0.001638726807018425,9.232936853973085e-05,1152,14,7.347867083264595e-11
16338656,0.2603353671818164,0.002522494238555521,4.133678834866345e-06,0.3496397219901556,0.0001708269240081848,1.5772342022686e-08,0.21412945301908,1.54803503624938e-06,0.8551954613090924,0.000955175389817276,3.535103378087156e-06,1,0.08205544528911125,3.535103378087156e-06,0.000179183510758588,67.198535828,13.24796663500001,164.6843866549998,16.98127489399985,177.9323532899998,2839.566087394,0.001638726769593516,9.2329368536369e-05,1152,15,5.138927494341822e-11


==> anc/moving-peak_4d_errors_o3_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
100273,0.387343851950297,0,0.5152411133311762,0,0.0005182926058810507,0,22.96320615341274,0.1974814190000003,0.08107812600000042,1.245716597,1.443198016,63,1.654301211003353e-12,1152,9.22681843040993e-05,0.001702530659961252
106969,0.2857964048706705,0.4386270725213725,0.3518753814350573,0.6210412556549365,0.0004867634065400299,0.09054609744321833,19.79482423668352,0.2065330450000005,0.07490474200000108,0.5471697500000001,0.7537027950000006,16,4.869014338278564e-07,1152,9.305627262398696e-05,0.001620930977621641
115987,0.1918553521469101,0.574968756349612,0.2976433847029611,0.2290547553362015,0.0006425168489942582,-0.4005135727091907,15.30487146019705,0.2746426,0.1016123770000004,0.504869684,0.7795122839999999,18,6.526949484790918e-07,1152,9.337702593766921e-05,0.001634951291059185
121171,0.1583872774694999,0.2765625571183861,0.2691692969507168,0.1569562226326491,0.0006546951819149503,-0.02708907455703253,10.61540296675498,0.3203842519999993,0.1204074859999986,0.477452209,0.7978364609999993,16,2.455946911902859e-07,1152,9.33933352337858e-05,0.001621537519482035
129598,0.1090374380257138,0.5386328852466934,0.2274844492260852,0.2317660875803692,0.0003763762932397428,0.7986476016689532,8.887921879592495,0.3730239100000015,0.1418027120000005,0.4445890509999995,0.8176129610000009,12,2.861266501533493e-07,1152,9.291474301146825e-05,0.001633925550092157
143986,0.06673312589047525,0.7083485809071692,0.1809597928548308,0.3263275777439691,0.0002664212098830037,0.4984668196766566,7.939220033581602,0.5069267839999991,0.1965118210000067,0.6027605620000003,1.109687345999999,13,2.197734583519482e-07,1152,9.254921210360956e-05,0.001638202174233459
163765,0.030564933880942,1.12652563744472,0.1136743193211207,0.6708640137331764,0.0001911243430721236,0.4791973976245646,7.195881322358985,0.9431945169999985,0.3718601369999934,0.6040387309999993,1.547233247999998,11,1.930222467974563e-07,1152,9.230973956634294e-05,0.001638087268623875
272257,0.02189996941155823,0.4809485914553611,0.09411374190445404,0.2717252064512757,0.0002087645252198274,-0.1273650367451862,6.148418343081416,1.801472524000003,0.7105935430000159,0.7118119159999985,2.513284440000001,17,7.711431432168514e-08,1152,9.23154854545383e-05,0.001638886653578238
517939,0.01496414788970407,0.5494187256325382,0.0696207297997241,0.4348757996702458,0.0001751588098021892,0.2532130276683807,5.751367884690644,3.765021795000003,1.503756148000019,1.213689144,4.978710939000003,14,5.478586114802239e-08,1152,9.232410810136479e-05,0.001638901029407864
827824,0.008744265867450233,0.7751009575237113,0.04140642415028747,0.7497800125356027,9.442332941561084e-05,0.8914482927481375,5.612052163313307,6.197590501999997,2.467926304999821,2.085192132000003,8.282782634,13,3.952014083352367e-08,1152,9.232850858321729e-05,0.001638767336117035
1441525,0.005109894781658817,0.7750436817024766,0.02337256706903267,0.8250751727212856,2.657518971105831e-05,1.829063363322382,6.016209409052535,12.845299896,5.097446561000112,2.287084487999998,15.132384384,10,2.332631615916608e-08,1152,9.232932488229522e-05,0.0016387255884514
2832622,0.002778136535767794,0.8791760802792818,0.01466864476141149,0.6720801380894083,2.666988341447568e-05,-0.005131527570012563,5.853466059264204,27.794361498,10.98501076600017,3.856903549999998,31.651265048,15,1.201807090782295e-08,1152,9.232938837242152e-05,0.001638726126068691
4742845,0.001560784029555465,0.831846583500237,0.009554043803473343,0.6185515639158438,1.561659122854657e-05,0.7721319402217605,5.95724757177681,51.15942948299997,19.9650731860026,4.342171644000018,55.50160112699999,13,5.502701229964994e-09,1152,9.232937489790232e-05,0.001638726837120266
8203339,0.0009784181885792891,0.6737477924038529,0.005522178085169448,0.7908740326640571,6.571482755331074e-06,1.248788743413959,6.144976872136089,91.74179017100005,35.43815180999979,7.444169379000016,99.18595955000006,11,2.959590788207675e-09,1152,9.2329368515625e-05,0.00163872688752703
15229600,0.0007154329270496412,0.4516347051122792,0.003277962783777852,0.7524380069221926,4.568439703217563e-06,0.5245174156078721,5.866987456985237,178.865147098,67.41892878300359,9.824290498999972,188.6894375969999,10,1.465557044896533e-09,1152,9.232936794173368e-05,0.001638726810735758
29071672,0.0005810264201971549,0.3002127516226298,0.002321986697200458,0.4974398537930404,4.266235359943723e-06,0.09873795534044905,5.697297543293878,365.2999386840002,133.1801839380093,19.64290505600002,384.9428437400002,10,7.956849879330414e-10,1152,9.232936834283811e-05,0.001638726713293216


==> anc/moving-peak_4d_errors_o3_uniform.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
100273,0.387343851950297,0,0.5152411133311762,0,0.0005182926058810507,0,0.1819126800000004,0.05970490899999925,1.288771571,1.470684251000001,63,1.654301211003353e-12,1152,9.22681843040993e-05,0.001702530659961252
182113,0.2260844989284993,0.7767527611970063,0.2962468394621688,0.850857402930395,0.000486165376711543,0.09231965947853134,0.296296796,0.1121140610000007,1.100406461,1.396703257,64,8.726904290138172e-13,1152,9.363406195279328e-05,0.001641791963822045
337633,0.1693740928672639,0.416648860015057,0.2903273473822962,0.02671241395637585,0.0005872619200964473,-0.2725569395324818,0.5680843319999997,0.2155133090000012,2.023422372000001,2.591506704,92,6.932647795222202e-13,1152,9.308846152773572e-05,0.001644533282661313
703969,0.09554724052792186,0.8259271068489322,0.2228461738432078,0.3887382755940518,0.0004377624724142853,0.4238558085234994,1.107337987999999,0.4300713909999825,2.642972513,3.750310501,87,5.983525259759512e-13,1152,9.278545185619787e-05,0.00163645305107398
1410001,0.04776603845945891,1.000228977828164,0.1457296346539228,0.6143570162600072,0.0001963421663356306,1.156778245004532,2.190029769999999,0.859364421999997,2.727307229000001,4.917336999,91,5.080813531591717e-13,1152,9.242824308240425e-05,0.001634635648819435
2677153,0.02386456326129819,1.001115295647131,0.09857102385721907,0.5607995979695976,0.0001957359502310027,0.004461282728275754,4.390142524000002,1.722038581999925,5.600290522000002,9.990433046000003,95,3.579497085696637e-13,1152,9.230778031648606e-05,0.001638332603355521
5165473,0.02057216193684168,0.214176519036069,0.08905057532489301,0.146088022924636,0.0002131491130341764,-0.1229542961622326,8.781790435000001,3.446176271999839,9.750238141000004,18.53202857600001,131,2.841431618275276e-13,1152,9.231586807249694e-05,0.001638844451080908
10860961,0.01231762896775727,0.7399688382351273,0.06104513694774783,0.5447359960619051,0.0001853598124155111,0.2015345625999106,17.67024425700001,6.882713253000041,23.868925835,41.53917009200001,132,2.376381304643558e-13,1152,9.232480260923094e-05,0.001638858725612014
21739873,0.004397193609148759,1.486069615843175,0.02937466762448941,1.05539092237691,8.800038189679584e-05,1.074746799540888,35.67004707299999,13.75229980099972,28.480281531,64.15032860399999,145,2.07414934111135e-13,1152,9.232891435694403e-05,0.001638759808371095
41231041,0.001841822420755035,1.255449085304097,0.01531477253404982,0.9396779187423306,2.227209415594632e-05,1.982272569303667,72.74214352200002,27.57183834200237,52.65252020200003,125.3946637240001,157,1.656667971278418e-13,1152,9.232942006022486e-05,0.001638726492392618
81044161,0.001660765163818396,0.1492858835625368,0.01303848298762376,0.2321478359384399,2.442774007586999e-05,-0.133283183985158,148.801256848,55.21467780600335,117.918486397,266.719743245,224,1.136511849506113e-13,1152,9.23293890239026e-05,0.001638726583014546
170844865,0.0008443051557050538,0.9760116581887527,0.008036336510800476,0.6981659383870646,1.366177391060454e-05,0.8383755770620679,311.3941150009999,110.6729731439882,273.33177206,584.725887061,242,8.52376197469777e-14,1152,9.232937335099291e-05,0.001638726814375673
341836225,0.0003065457189168623,1.461662267137154,0.003975871076996064,1.0152669458094,6.295569184991585e-06,1.117736098667985,659.485925443,220.8183980329716,684.783169761,1344.269095204,264,6.269294501314529e-14,1152,9.232936878172722e-05,0.001638726875856347


==> anc/moving-peak_4d_errors_o4_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
291617,0,0.2854092158346574,0.0004717506226913733,0,0.2294724920737058,2.143070290858228e-05,0,0.0005101729050252652,1.051209944116518,0.01481495143337438,0.000495908945716331,10,0.5469426522520429,0.000495908945716331,0.00367954836470259,0.504499807,0.08316139899999975,1.266843924,5.054092478999999,1.350005323,13.358415232,0.001652892045941035,9.339116298828017e-05,1152,110,7.812422475039667e-17
307681,-0.03323255049743831,0.2873776144807311,0.0004827435464382835,0.2566643408085573,0.1942113536386867,1.793794757239443e-05,0.09385892141861381,0.0004780386805979325,0.8759650075821698,0.01083280017677709,0.0004228664543160545,10,0.5835553033583061,0.0004228664543160545,0.002759709148124123,0.6349924739999999,0.06758798300000102,1.597774959000001,2.972861,1.665362942000002,22.648432557,0.001679823069415352,9.236302222457301e-05,1152,34,4.755238250688692e-09
328577,0.4184797532956854,0.2199445247961203,0.0003611948241231722,0.7477747260121881,0.1152169006870177,1.068243177551603e-05,-0.04399721927144045,0.0004928417849240649,1.067936149011742,0.01155606408199839,0.0003857330095170741,10,0.6207359356445098,0.0003857330095170741,0.002752152075267162,0.935353995,0.07632625100000112,2.349877670999998,3.273900699999999,2.426203921999999,35.293739977,0.001642208754493822,9.271584040031106e-05,1152,45,2.896280475298554e-09
346033,0.1324635872739628,0.2005980723940479,0.0003295080319179713,0.09170087774241824,0.1080975867407055,1.002456215661582e-05,0.1370499201917607,0.0004481788778703049,0.9540193364618552,0.01141447452044019,0.0003143570339692347,10,0.7292867613010735,0.0003143570339692347,0.002578426213977093,1.021489439,0.08188555799999619,2.571691350000002,3.320522790000005,2.653576907999998,48.938808595,0.001642628106967534,9.273622528375048e-05,1152,43,1.382560930579264e-09
362769,0.3782119120984093,0.1552913056694686,0.0002535203787126234,0.5864595844921636,0.07212459845511664,6.67611004665976e-06,0.9379769846137312,0.0002339333700346513,1.137283547138924,0.01289777876710674,0.0002883245555742957,10,0.7343863930511959,0.0002883245555742957,0.002704283648956832,1.170901535,0.09040994200000085,2.945097751999995,3.579735145000001,3.035507693999996,63.143364207,0.00163254715143056,9.256356624036284e-05,1152,46,1.481367456580621e-09
378457,0.2266549906061469,0.1327767661974952,0.0002166620879588363,0.1695344335353888,0.06416306654686554,5.935926804271878e-06,-0.005763399738851628,0.0002348697759483181,1.163383984087124,0.01309770741162307,0.000252061203090186,10,0.7249604739708277,0.000252061203090186,0.00268108803124179,1.371266156,0.0893273280000102,3.453732507000005,3.517229709000006,3.543059835000015,79.399447743,0.001631777111038901,9.251314071680473e-05,1152,36,1.346565810358295e-09
406257,0.2884189394375027,0.108479273767392,0.000177402678216295,0.5521251160823899,0.04384099753882384,4.04838974181625e-06,-0.2500309968856223,0.0002793148097838629,1.102169279509596,0.01095471557972904,0.0001955277820327265,10,0.6167058985627486,0.0001955277820327265,0.002213172959774573,1.508344928,0.1094550969999943,3.791630545000004,3.816054824000005,3.901085641999998,96.92814423900001,0.001635360120465895,9.234255534973075e-05,1152,41,1.108850563650722e-09
422193,0.3340025652818977,0.08594416193614314,0.0001407392982504449,0.3178167886736311,0.03518907583318508,3.247954444327194e-06,0.1978440218797659,0.0002435213139308748,0.9827463316325129,0.008517320664201824,0.0001383110290721589,10,0.4827963990180318,0.0001383110290721589,0.001708074886208528,1.667603586,0.1138942940000049,4.197421044999999,3.846114256000007,4.311315339000004,115.461888335,0.001637566707032582,9.230007800500994e-05,1152,41,8.378362188721529e-10
432993,0.3263991233209973,0.06848071774437921,0.000112243048762996,0.8641736087107736,0.01933092050492426,1.784299490747123e-06,0.2443072911327813,0.0002055858195612261,0.9071149732557562,0.005794724521756679,0.0001018173501767896,10,0.3246311069847427,0.0001018173501767896,0.001173794240154915,1.73373926,0.1222212030000094,4.359952437999993,2.57707212599999,4.482173641000003,133.144672761,0.001639046033103365,9.230287250380033e-05,1152,42,5.717291204069918e-10
440321,0.3641786597820318,0.05319901447916092,8.720286510372575e-05,1.15913772429649,0.008654477660438385,7.98973780275736e-07,1.057949573473506,9.874579258792012e-05,0.8092612219663028,0.00410578139865875,7.056989717280376e-05,10,0.2248830933038586,7.056989717280376e-05,0.0008316104753972678,1.735613397,0.1232925160000207,4.361995233000016,2.832200632000024,4.485287749000037,151.011406124,0.001639181965257736,9.231912214968553e-05,1152,42,4.007097148010802e-10
478809,0.2316521325132281,0.04531069261247767,7.426710819534405e-05,0.1955542802748351,0.007556717599291238,6.976937350929214e-07,0.07944711003713499,9.34550204502848e-05,0.7837133839951845,0.003771103119083361,5.820412668330959e-05,10,0.2383084894941252,5.820412668330959e-05,0.0007589306243175974,2.608620782,0.1398377349999862,6.559922061000009,2.634790632000005,6.699759795999995,175.693277049,0.001639063627442595,9.232761790097325e-05,1152,38,3.15811506739942e-10
499017,0.5064519910230429,0.03190160829077834,5.228044470207551e-05,0.6738983593602229,0.00473647123925821,4.373218766286272e-07,0.3205111144573404,7.483748385510997e-05,0.8205144573303212,0.003380062111020441,4.289686071371135e-05,10,0.2409615716844007,4.289686071371135e-05,0.0006688254369087853,2.811832972,0.1441424799999993,7.096874005000018,3.253850009000018,7.241016485000017,202.436394588,0.001638802790929759,9.233073622486881e-05,1152,43,3.117670706161686e-10
804921,0.5835945059088066,0.02128908489803845,3.488669444495984e-05,0.4234088343623257,0.003531801040813333,3.260937262882467e-07,0.8641988234381096,4.111207617729911e-05,0.8937079945576235,0.002671239394624359,3.117851772914964e-05,10,0.2101401041121581,3.117851772914964e-05,0.0005249428534413039,5.38995542,0.228804437000008,13.56495476200001,5.141390080999997,13.79375919900002,250.97304129,0.001638712730586849,9.23307181010262e-05,1152,47,2.194789038302784e-10
1175585,0.4325827579774993,0.01577385435973866,2.584874342363126e-05,0.4322009266109005,0.00261753959415809,2.416779344189004e-07,0.2995682301032936,3.340337786421249e-05,0.9409096126996944,0.002229885606458998,2.432133116350266e-05,10,0.2115339162881705,2.432133116350266e-05,0.0004368948321569532,7.806340581,0.3377036980000412,19.63094145899998,6.478598271999999,19.96864515700003,320.394027631,0.001638708132719156,9.233019242890733e-05,1152,54,9.702067440605722e-11
1596905,0.4709998435877311,0.01138019372745999,1.86489487244995e-05,0.4682164646469799,0.001892118238536756,1.746987510356418e-07,1.28576746906009,1.37004808737712e-05,0.983411344104517,0.001741679005069923,1.833958773129627e-05,10,0.2024672494766066,1.833958773129627e-05,0.0003406194176266213,12.485567019,0.5330407490000084,31.44201186399999,7.529409191000013,31.975052613,428.334956453,0.001638719794330062,9.232972204249914e-05,1152,46,7.476396724880636e-11
2144469,0.3450420069008668,0.008959413573906316,1.46820385828027e-05,0.384652280140578,0.001449298374473682,1.338128824492774e-07,1.00471494004323,6.827889384590315e-06,0.9190517213249078,0.001339568904987438,1.349355283208353e-05,10,0.1511167969140929,1.349355283208353e-05,0.0002615995127456864,17.043933665,0.7140643760000103,42.910264084,8.791014947999997,43.62432846000002,573.824155864,0.001638727631188177,9.232942284770862e-05,1152,45,5.497118602119505e-11
2750947,0.4779313048108368,0.006432918466605119,1.054179829888599e-05,0.6248960416946505,0.0009398218606081183,8.677317195224471e-08,0.1161462706708098,6.299744925033525e-06,0.9201591016544465,0.001143424432551731,9.700131652525306e-06,10,0.1120162562993596,9.700131652525306e-06,0.000221069123218399,22.873293123,1.000601018999987,57.59979528899999,11.86701455900004,58.60039630799997,769.9012301720001,0.001638727173927524,9.232938239603995e-05,1152,50,4.313523186601838e-11
3800365,0.519046765954559,0.004489101530849408,7.356412212440474e-06,0.7589851143028635,0.0005553519527256107,5.127529734335386e-08,0.3816242194948247,4.835513812803411e-06,0.9242157438896853,0.0009761083479666706,6.798911985279839e-06,10,0.109169983282566,6.798911985279839e-06,0.0001869227081649835,34.409793903,1.574236506000034,86.70211154899994,16.23582199800001,88.27634805499997,1063.586950155,0.001638727073087279,9.232937255680823e-05,1152,52,3.166982459449664e-11
5148289,0.5178908454989444,0.003135153333723714,5.137660207906645e-06,0.6698669326183335,0.00034907461989412,3.222983986281654e-08,0.5444995617184899,3.315369421151701e-06,0.9055994193530931,0.0008892992524928464,4.652662101113749e-06,7,0.08523778875069789,4.652662101113749e-06,0.0001682980003225495,54.246930349,2.287163770000006,136.320790906,21.41176781400009,138.607954676,1517.14809067,0.001638726933270755,9.232937035809816e-05,1152,50,1.882857121576113e-11
7329469,0.5914634184921775,0.002080705312774314,3.409707677081261e-06,0.6805774769928788,0.0002177930635259112,2.010869619281852e-08,0.8940454310506738,1.784010619661409e-06,0.9320377439346054,0.0007803637196364107,3.177976250823323e-06,2,0.09670357280990884,3.177976250823323e-06,0.0001465165275119776,74.328141426,3.673678465000194,187.633946832,28.4345808139999,191.3076252970002,2144.445961188,0.001638726856776714,9.232936929796279e-05,1152,47,1.148924574420572e-11
7347951,0.0103725077950651,0.002065799369417593,3.385280904123579e-06,0.03057186486872727,0.0002132264102435205,1.968705997719189e-08,0.02166968708969459,1.757414516668403e-06,0.898167515081092,0.0007645576880022861,3.040549337508147e-06,3,0.09279029315961292,3.040549337508147e-06,0.000143542939933634,74.601142822,3.652722962000098,187.8271450789998,32.54280285499999,191.4798680409999,2776.960137122,0.001638726855201812,9.232936930611832e-05,1152,52,8.148262053680759e-13
8435703,0.3273837387607703,0.001646401743233648,2.698002737452755e-06,0.494046319321634,0.0001513973367606056,1.397842057097415e-08,0.5979599759636534,1.161101859244846e-06,0.9206917519531957,0.0006527372129307827,2.484028867119895e-06,2,0.07592629324474612,2.484028867119895e-06,0.0001224127054639601,86.793115718,4.762429129999873,218.6154948979997,37.39461916200025,223.3779240279996,3519.29619724,0.001638726846919931,9.232936899727161e-05,1152,52,6.047127754543159e-12


==> anc/moving-peak_4d_errors_o4_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
291617,0.2294724942917365,0,0.2854092160946421,0,0.0005101729150428294,0,78.50643362275918,1.337738454,0.5170052990000005,3.771189877999999,5.108928332,121,9.685117543981457e-13,1152,9.339116298828017e-05,0.001652892045941035
304097,0.1927311993599678,0.2517311011762494,0.2622707927494793,0.1585925949318873,0.0006446047505480822,-0.3374285120350046,59.70652743075499,1.634615935999999,0.6234249420000015,2.614775908,4.249391844,45,2.388099397928979e-08,1152,9.363861904618625e-05,0.001611467033387035
321057,0.1170649662724236,0.7192807454188288,0.2193504259154451,0.2397899843320816,0.0004524523034208528,0.5106491063700455,37.27967457477263,2.160554467000001,0.8346168819999917,2.618030397000002,4.778584864000003,45,3.035455353585159e-08,1152,9.263423028342161e-05,0.0016317322395724
324129,0.103405979515794,0.1789897760302608,0.2132877398164525,0.04607235536932502,0.0003406680423857582,0.4093990978201225,29.28633421583002,2.275026069000003,0.8781881769999984,2.685956342000001,4.960982411000003,53,4.308742928408766e-09,1152,9.26242782581101e-05,0.001625370313512495
326169,0.09926851564731506,0.05891148764936036,0.2092419652120039,0.02992181539222311,0.0002798628892797578,0.2836464229001936,22.58971317829309,2.874342327999994,1.114559704999976,2.811006979999995,5.685349307999989,48,3.367595887005076e-09,1152,9.259575922962814e-05,0.001622789022386437
335633,0.1047655228083265,-0.0777558946028495,0.1973424538004113,0.08562959442895848,0.0003328270143519801,-0.2500523429277519,15.14091322766257,2.870810172000006,1.110378316000016,3.190887625999999,6.061697798000004,52,1.993053706970831e-08,1152,9.244222623631338e-05,0.001621486178179959
339793,0.08936929678888036,0.2293128422886908,0.1895060773912544,0.05617780012775863,0.0002996163728998368,0.1516560727437193,12.48557749327137,2.874373968,1.110849579000039,3.142675608999994,6.017049576999995,47,9.09457080334667e-09,1152,9.240852509586642e-05,0.00162405012745374
356513,0.06966934431158692,0.3592552868380679,0.1687694003133902,0.1617061087110149,0.0002508842777464706,0.2560944000690911,10.96734164055618,2.880060811000007,1.115007781000045,2.198619668000006,5.078680479000013,55,1.701442788534386e-08,1152,9.243148049397768e-05,0.001630235986444257
372833,0.06425600605883712,0.1166926750909283,0.1320687025901563,0.3537186310295163,0.0001821462579771173,0.4619247071230652,10.87708806176507,3.099340558999998,1.196920794000008,3.136019840999992,6.23536039999999,45,1.960016869474626e-08,1152,9.251914967844608e-05,0.001630288081142512
385121,0.05606979024953841,0.1966076375735448,0.1221766816165798,0.1102175091413734,0.0001846402776268289,-0.01961994176951018,9.69695803480786,3.557046896000003,1.377816319000047,1.959265930000001,5.516312826000004,38,9.979220889896623e-09,1152,9.247727808590306e-05,0.001632665303100367
399393,0.0400827088521666,0.484243661447041,0.1049228758958562,0.2175596634787455,0.000228751380122163,-0.3090631492653417,9.112158001166911,3.638476257999997,1.409437743000012,2.066786203999996,5.705262461999993,47,9.931852807479887e-09,1152,9.234377313654619e-05,0.001635020936407309
421905,0.02909478797758724,0.4622192786378241,0.08563688296554227,0.2904776422742966,0.0001980237429916941,0.2081070282028036,7.809351388317455,4.113441263999988,1.593941694000122,2.170083378000001,6.283524641999989,51,6.93097465308184e-09,1152,9.233543724604573e-05,0.001637910508838392
450137,0.01956264950681495,0.5726589549476251,0.07210707402734043,0.2478048185101429,0.0001726488310941228,0.1978328528433028,7.338927661636863,4.998473554,1.937313996999862,2.580045602000013,7.578519156000013,44,6.54126891444478e-09,1152,9.230671472690846e-05,0.001638235996032696
467497,0.004359994900978595,2.165703424948577,0.0459364826982201,0.6496781347552589,9.896457510157443e-05,0.8028564642541587,7.566542620224063,6.009786586999979,2.340809277000176,2.032169880999987,8.041956467999967,47,6.457257729430837e-09,1152,9.232608247010728e-05,0.001639169982688074
511845,0.004642565782307458,-0.09059590463980485,0.03535751749201245,0.3778642013035274,9.014916069546115e-05,0.1345981372240945,7.797642365788994,7.534910255999989,2.923386009000183,1.746594168000001,9.281504423999991,35,2.948511205883578e-09,1152,9.232946946703605e-05,0.001638896423103685
795153,0.004099476484383083,0.1794826674603388,0.02436839238745478,0.5371453387980747,6.791190331999685e-05,0.4086495936698575,8.41329060327072,15.62042682700002,6.117427015999851,3.364178019999997,18.98460484700001,58,2.11061190371241e-09,1152,9.233065393827901e-05,0.001638738036167575
1307561,0.002737107336714321,0.5827876732966171,0.01644566419298817,0.5673207332096912,3.722339711622388e-05,0.8674547403261341,9.137813049744766,27.89460071399998,10.92382854600024,5.325397815000002,33.21999852899998,63,1.263812253961692e-09,1152,9.233021497306572e-05,0.001638718804578138
1702385,0.001880074297300705,0.5418623357970807,0.01139031953744275,0.5298977686827838,3.239603076931203e-05,0.2003926641110817,9.547070094777517,35.58751296299999,13.93740070200033,4.688741920999973,40.27625488399997,53,7.931419793498913e-10,1152,9.232965177073581e-05,0.001638720266238656
2229985,0.001416945683294925,0.4080052203107972,0.008825206245634385,0.3681014127296174,1.099054925818061e-05,1.559553574375536,9.354901519692387,45.90989146499999,17.95618121200113,5.940872426999988,51.85076389199997,43,5.449791294835429e-10,1152,9.232942495146179e-05,0.001638725840723356
2790421,0.0009810561102608097,0.5303768985126597,0.006484742269312416,0.4445796684931094,5.376531197525281e-06,1.031515899960031,9.173593877251033,61.74718995000001,24.08531177199978,5.338610202000041,67.08580015200005,42,4.143564143946196e-10,1152,9.232937582603678e-05,0.001638727077988308
3883225,0.0006193735995488741,0.6635257616596961,0.004753288735523689,0.4481231431476556,6.467774360696243e-06,-0.2665936664000818,8.996265345799918,90.66362613799993,35.3060910530013,8.668451753999989,99.33207789199992,35,2.881091622018371e-10,1152,9.232936878543953e-05,0.001638727139158523
5245153,0.0003783660425435575,0.7110272742357049,0.003263287491202184,0.5426001283105245,5.007261853858924e-06,0.3692474459480426,8.726186141727048,133.7268830660001,52.06719516199757,13.72500692699998,147.4518899930001,57,1.959392209332567e-10,1152,9.23293672900589e-05,0.001638726933661929
7428201,0.0002257903388138338,0.7447988590688656,0.002215117156171776,0.5589431669106606,3.529915689688516e-06,0.5043881770305501,8.683031274391027,212.2383512839999,82.49448773499853,15.90455556799998,228.1429068519999,52,1.169894695986013e-10,1152,9.232936835952253e-05,0.001638726844553299
10546685,0.0001368888207524206,0.7219791255783299,0.001466026835247861,0.5954715322623675,1.629614895752758e-06,1.115102653182862,8.848902186576391,316.3317696539998,122.4835568529872,22.57326591200035,338.9050355660002,44,7.299624387047365e-11,1152,9.232936863351038e-05,0.001638726799007412


==> anc/moving-peak_4d_errors_o5_ni_amr+functional+doerfler-0.25.csv <==
%auto-ignore
dofs,h-eoc,h-err,h-err-total,l2-eoc,l2-err,l2-err-total,max-eoc,max-err,Ieff,equi-sum,flux-sum,func-cg-it,func-cg-res,indicator-sum,maj1,gev-time,hypre-assembly-time,mfem-assembly-time,solve-time,total-assembly-time,total-time-elapsed,h-norm,l2-norm,procs,solver-iterations,solver-residual
680961,0,0.2336769453833367,0.000382537103145278,0,0.1332943003845131,1.238380204755207e-05,0,0.0004917165284414669,1.00328038222254,0.01079764850013799,0.0003837919710578979,10,1.055024052221754,0.0003837919710578979,0.002747559950665711,3.292332991,0.1911163499999997,8.346699901000001,16.499106105,8.537816251000001,49.440024621,0.001637033993737563,9.290571323626449e-05,1152,224,5.425010978141395e-17
724586,0.1927717881675417,0.2033818231118338,0.000334690568478377,-0.2507914183758654,0.1584790904787376,1.473498645196243e-05,-0.07380443743202822,0.0005175259798364138,1.071520352821905,0.007441344122559734,0.0003586277560221143,10,0.9917835911211886,0.0003586277560221143,0.002135120094772336,4.55039348,0.3342059579999983,11.537627839,6.423034944999998,11.871833797,93.960099867,0.001645626749517041,9.297747991517755e-05,1152,63,2.66225070749767e-09
751336,0.5608172526316898,0.1390683460309797,0.000226892770975102,0.679511379961918,0.09961499190154104,9.200182304490753e-06,0.9615040765830803,0.0002657605955200385,1.461185687418894,0.01100629311434415,0.0003315324695276322,10,1.024484840883658,0.0003315324695276322,0.002419968889070573,4.949260969,0.3475935589999892,12.54544412199999,7.156837562999996,12.89303768099998,141.317520391,0.001631519878179597,9.23574065396117e-05,1152,70,3.476587773790518e-09
794961,0.3414575011247734,0.1094617952332218,0.0001790736595627737,0.8908424167815485,0.05378063900421826,4.961650215043795e-06,0.2236176882299913,0.0002276014143811859,1.390758468116225,0.01247340114660712,0.0002490482084534895,10,1.036079502682431,0.0002490482084534895,0.002540803038263925,6.144353821,0.3500219409999943,15.58212259299998,8.22495145000002,15.93214453399997,197.946770237,0.001635946671450392,9.225718226692378e-05,1152,81,1.719526838813075e-09
815286,0.02629302938557375,0.1071970757356508,0.0001758396126759686,0.6359802424952782,0.03461811695053127,3.192838962994722e-06,-0.112848251601411,0.0002461192966190379,1.05126951355598,0.01113002268157874,0.0001848548240817374,10,0.8349594600475212,0.0001848548240817374,0.002238458495910002,7.450782684,0.3850904800000023,18.93806418099999,8.454178125999988,19.32315466099999,264.55607533,0.001640339640510259,9.223028992470149e-05,1152,73,8.654504296892429e-10
868511,0.2838760066374277,0.08800577865220917,0.0001444313682212298,0.5691792312477724,0.02332129536931267,2.15197386712976e-06,0.02913526141216579,0.0002411987638132104,0.8239233192617269,0.009096441226979122,0.0001190003723103483,10,0.8321387086385521,0.0001190003723103483,0.001806952806776206,8.623816510999999,0.3923905789999935,21.94931194100002,9.637597271999994,22.34170252000001,341.778491043,0.001641157778877333,9.22750573264226e-05,1152,77,1.047449675710861e-09
923111,0.3336434349225663,0.06984264937639605,0.0001146106151798608,0.6249744827798419,0.01511698635977247,1.395407096345654e-06,0.3995322685878758,0.000182853753871792,0.6603132556333157,0.00682784884565455,7.567890843955099e-05,10,0.6402139511440289,7.567890843955099e-05,0.001339974825689485,10.478533623,0.4220429220000028,26.645920155,11.09267404400003,27.067963077,433.40513813,0.001640983213025056,9.230722732269877e-05,1152,77,6.069614900269716e-10
977036,0.4387276368583578,0.05155860269071828,8.455799273882823e-05,1.725748368493166,0.004569951077811742,4.218896812592265e-07,0.6960480374087148,0.0001128684452875537,0.6191804669775344,0.004682563143616441,5.235665743071062e-05,10,0.520361620563688,5.235665743071062e-05,0.0009160524755799408,10.685202481,0.4345689410000091,27.16243300799999,11.43909247099998,27.597001949,527.569847953,0.001640036547267612,9.23182051789584e-05,1152,81,4.218185884684685e-10
1028161,0.9063081775583661,0.02752767753578106,4.511580576677426e-05,1.034482829767797,-0.002230654129520593,-2.059626834855615e-07,1.645528373606957,3.607606358430598e-05,0.9195522778424857,0.003515127469482486,4.148634195953643e-05,10,0.5228067356557498,4.148634195953643e-05,0.0006887900279403098,12.382515839,0.4754906050000045,31.43296793700006,12.42543107900008,31.90845854200006,634.884337286,0.0016389252492562,9.233286360258213e-05,1152,75,3.732722792602922e-10
1100011,1.006791584728265,0.01370116593909593,2.245195958927671e-05,0.1996861075695562,0.001942368475187363,1.793399455289276e-07,0.4882003369176482,2.571912554411135e-05,1.628696944031454,0.002592383459566181,3.656743797057267e-05,10,0.5155324972493863,3.656743797057267e-05,0.0005136818005223864,14.268921458,0.5030853980000529,36.23727867500008,10.25264709999999,36.74036407300014,755.3514575,0.001638689706341751,9.233054789546472e-05,1152,73,1.998866433819331e-10
1147911,0.1258327491821884,0.01255669591965197,2.057665708104982e-05,-0.03331539819266315,0.001987756675906344,1.835295364495416e-07,0.6866877005198559,1.597874267675309e-05,1.302224663826474,0.002442999271182614,2.679543035004274e-05,10,0.455601969144851,2.679543035004274e-05,0.0004765502278633982,15.627511674,0.4245385230000238,39.73496109400003,13.354423903,40.15949961700005,887.555205434,0.00163869995839002,9.232998116626064e-05,1152,84,5.784207714829885e-11
1219386,0.4493885605173977,0.009195884902547375,1.506937996592103e-05,0.4027738137421232,0.001503549435617627,1.388222145866676e-07,0.04558835558519111,1.548171756856221e-05,1.379009322673048,0.002114016512147771,2.078081545990756e-05,10,0.3556584010056366,2.078081545990756e-05,0.0004097409311832123,19.006280855,0.5624559620000582,48.23956553300002,14.77982750399997,48.80202149500008,1048.231681031,0.001638709066676837,9.232966425852323e-05,1152,74,9.293471987398353e-11
1312861,0.3008649734953888,0.007464842583180886,1.223280356428145e-05,0.5984264282134046,0.0009930582872471746,9.168845679421748e-08,-0.08187592604718605,1.638574719257848e-05,1.308184488405353,0.001772888229202491,1.600276387250271e-05,10,0.2883312737678982,1.600276387250271e-05,0.0003423067672738257,24.082486762,0.5677083599998696,61.21223618099998,18.01929787400013,61.77994454099985,1249.661624486,0.001638722240686402,9.232938083461763e-05,1152,81,6.349266656567345e-11
1429486,0.2426464553951751,0.006309214323906653,1.033908582489186e-05,0.6324132875130209,0.0006406187260397541,5.91478951030454e-08,1.069400307153049,7.808087656532414e-06,1.153323423588341,0.001326944562927038,1.192430986033796e-05,10,0.2235730969908768,1.192430986033796e-05,0.000256233297991226,29.898339542,1.075118470000007,75.86644495199994,21.38546815899986,76.94156342199994,1498.143555585,0.001638727945207909,9.232932585141905e-05,1152,87,3.87881029011348e-11
2415381,0.5476998024183619,0.004316201376819637,7.07307187448809e-06,0.2300478198146475,0.0005461955306212208,5.042988755417369e-08,0.8421445717338825,4.355458735109952e-06,1.051086762474998,0.0009245644825069127,7.434412217308653e-06,10,0.1574865954391581,7.434412217308653e-06,0.0001776867825470866,46.8276483,1.096977951000099,118.798422742,31.1106995340001,119.8954006930001,1883.198826827,0.001638726105893566,9.232936691520851e-05,1152,78,4.176935062549918e-11
3200921,0.4608944331220083,0.003135873995442917,5.138839125859355e-06,0.2360129558849994,0.0004637683699401043,4.281944369630274e-08,0.5593238660131665,2.955701979860323e-06,1.023792561814742,0.00073515522592395,5.261105273417379e-06,10,0.1617083580680878,5.261105273417379e-06,0.000140585797369102,77.898722412,2.277162589999989,198.0848446129999,40.2337392710001,200.3620072029998,2512.694285163,0.001638726279604081,9.232937490289144e-05,1152,75,2.219507860011518e-11
4367996,0.4783142850326412,0.00225097907098819,3.688740252829766e-06,0.5738755612736617,0.0003115640856897378,2.876651577691245e-08,0.7921215458122357,1.706900859174449e-06,1.021901671920493,0.0005944927183461595,3.76952983164716e-06,10,0.1303726483893621,3.76952983164716e-06,0.0001131506334006444,102.037599253,2.347749094999926,258.9998995420001,51.76617675099988,261.347648637,3332.262582701,0.001638727032326601,9.232937009806309e-05,1152,75,1.624239449718796e-11


==> anc/moving-peak_4d_errors_o5_ni_amr+residual+doerfler-0.25.csv <==
%auto-ignore
dofs,l2-err,l2-r,h-err,h-r,linf-err,linf-r,Ieff,ass-time,gev-time,sol-time,time,iter,finalres,proc,l2-norm,h-norm
680961,0.1332943014736653,0,0.2336769455462783,0,0.0004917165294628992,0,134.4545856168236,8.520439972,3.298423914999998,9.144631840000001,17.665071812,294,5.768646788675687e-13,1152,9.290571323626449e-05,0.001637033993737563
702811,0.1093989182706536,0.2850166314954454,0.2105365527905745,0.1653993531604451,0.0003268787245910632,0.5890713732597843,58.66749419506264,10.722064343,4.172633707000003,4.700935163000004,15.422999506,91,2.684667368761167e-08,1152,9.250984672347488e-05,0.001620152483007902
721011,0.1465750144542426,-0.4220407260764591,0.2126075162788562,-0.01391064480533807,0.0004371468598291658,-0.41936255556807,31.19059356988427,10.74973488199999,4.192589350000034,4.877609032999999,15.62734391499999,99,2.09101744797165e-08,1152,9.213028879797151e-05,0.001619915294438791
754086,0.09375524136240268,0.644667947648897,0.1593147166167558,0.4085346846550788,0.0002774441055149862,0.6559208833873308,28.73204940801161,14.99238566499999,5.834451571999978,5.039353817999995,20.03173948299998,103,2.609641150396132e-08,1152,9.227084193999764e-05,0.001628672750052633
770586,0.08417206993018377,0.1555577502157664,0.1200385206212562,0.4063669896518387,0.0002533714556897852,0.1309431497372176,36.10669618366261,15.01594899,5.838531152999764,4.918157976000003,19.934106966,100,1.473916604407892e-08,1152,9.236373229432897e-05,0.001630949214381889
776211,0.07701734200198347,0.1281582618644254,0.1120245473801948,0.09940652845234278,0.0002510584256628071,0.01323085907926395,17.17340289869584,15.79998370499999,6.121647553999935,3.206056743000005,19.00604044799999,98,5.71791973891711e-09,1152,9.232234188751465e-05,0.001631261279401279
779961,0.07764327043451334,-0.01167755334241073,0.1088085086606352,0.0424253634312696,0.0002502076241625208,0.004897392450051565,12.75103803145495,15.803857787,6.121304748999961,3.262201819999973,19.06605960699997,88,3.063806661426234e-09,1152,9.23313587028063e-05,0.001630806976549729
804411,0.04677103664108596,0.7312454822583381,0.1069512058814785,0.01908089642972802,0.000215872044179545,0.2129493271922332,35.41204917684969,16.60658068100003,6.457112084000102,5.712384458999963,22.31896513999999,114,1.206444836720406e-08,1152,9.225954517109009e-05,0.001637328459847301
811911,0.0487177906263222,-0.05883330261430975,0.1019229702066326,0.07032316826416778,0.0002154985411718809,0.002498320886362205,14.50538025760475,16.57604754299996,6.438081965999913,4.15430111500001,20.73034865799997,93,4.932743637142133e-09,1152,9.226309918473744e-05,0.00163636447338275
817611,0.04857312839505321,0.004290300463013644,0.09717651015194781,0.06926650598170189,0.0002050822497664726,0.07147547355232396,16.48567166747378,16.57342198700002,6.432242729999984,5.169246028000032,21.74266801500005,118,3.976110726684263e-09,1152,9.22752131717295e-05,0.001635835086215132
835011,0.04446288307764051,0.1275569082682128,0.09253098107408603,0.06976998572596588,0.000205033861827357,0.0003404354920539911,22.08787777159458,18.961986346,7.382701836000251,5.771171871999968,24.73315821799997,101,6.264062924528184e-09,1152,9.226668706712538e-05,0.001636857195912262
840636,0.04418040618923979,0.009194816413157678,0.09153687638358241,0.01565626028400611,0.0002038528985367533,0.008333723590905345,16.48285143969104,18.97334332899999,7.384152090000043,5.502263722999999,24.47560705199999,86,3.93982139253458e-09,1152,9.226549597643639e-05,0.001636774560644383
844136,0.04447876751062581,-0.009710129380419293,0.09088081296433008,0.01045827520084023,0.00020331043935022,0.00384417538866184,13.91672625440979,19.47148317800003,7.583099458999527,5.649565053000003,25.12104823100003,89,2.086694927781993e-09,1152,9.226524362233292e-05,0.001636682719387957
858111,0.0357742522537083,0.3141951997531386,0.08818636527153521,0.04183463745003941,0.0002261722040753497,-0.1537373421513587,15.90419740670111,19.45675815499999,7.560232553999867,6.405073993999963,25.86183214899995,113,6.541692718551871e-09,1152,9.226380141614088e-05,0.001638482384931341
861861,0.03505394895039567,0.02934463429125431,0.08743318991354031,0.01242148713761193,0.0002242261649224096,0.01246700121330247,10.69737159213423,19.46075025000005,7.562681229999384,6.309868392999988,25.77061864300003,97,2.824652070313163e-09,1152,9.226306195603052e-05,0.001638429111601992
880386,0.02288926656730378,0.6149057421857622,0.08423384910014689,0.05229633852102181,0.0001869246315005231,0.2624979469203028,9.348158901478682,19.89937457500002,7.738580123999554,6.762880867000035,26.66225544200006,115,5.952869618635976e-09,1152,9.227147649108812e-05,0.001640116004044239
900686,0.01570332603873671,0.543601074749732,0.07220204407583738,0.2221445364100353,0.0001748525909219148,0.09631751525730207,8.853747553159685,22.63894369299987,8.837400523000269,6.823251410000012,29.46219510299989,113,5.819119807773016e-09,1152,9.22919299861786e-05,0.001640361437708385
932516,-0.007763760286823788,1.01624268178874,0.05763997586628234,0.3251424651405667,0.0001103822036537887,0.6636315810103637,10.32153192510296,25.676406585,10.00424916500037,6.755036022000013,32.43144260700001,119,4.34386040139662e-09,1152,9.231458551511934e-05,0.00164016529726455
963491,-0.002669576053105071,1.540144923929421,0.0455754983923553,0.3395155610157347,0.0001142262333199313,-0.04938642697488883,9.675952438164023,26.74162293899997,10.42469901499942,5.322658591999925,32.06428153099989,73,2.286713239858663e-09,1152,9.231724958613159e-05,0.001639364833505313
986571,-0.00381150601866921,-0.513750503958416,0.03264492217587154,0.4817395268342954,8.637673452896715e-05,0.4031793380263116,11.96257419660894,26.74249996899994,10.42633603399952,6.567125727999951,33.30962569699989,107,2.985619775571348e-09,1152,9.232642820104821e-05,0.001638978875224304
1003951,-0.003813314266297039,-0.0006842784057270893,0.03247277884177633,0.007623592813413739,8.633656298328207e-05,0.0006711155611594528,12.75424750467967,26.96816928999988,10.50193577099992,4.492912394999962,31.46108168499984,57,4.130987746539673e-10,1152,9.23259548908679e-05,0.001638983602937141
1009446,-0.003475833968177096,0.1336862627549965,0.03180559692051435,0.02997542302641306,8.637556131096166e-05,-0.0006515199223263453,9.844434562426425,29.98281100099973,11.67182668900057,4.746486956999888,34.72929795799962,68,5.265493889052559e-10,1152,9.232622700809792e-05,0.001638954931184831
1067086,0.002630643065557713,0.4019436577962296,0.01537547332255691,1.048948960359988,2.484440615029568e-05,1.797702122957772,14.55107584008258,33.90347651700017,13.12649644799944,6.671055023000008,40.57453154000018,105,2.491608200189662e-09,1152,9.233129198872874e-05,0.001638615154080165
1136461,0.002039662832505123,0.3670848256246482,0.01076052430022459,0.5148283571631314,1.602762737277976e-05,0.6323601839446999,14.11509938761125,44.49521511300009,17.3809137880005,6.632489818999829,51.12770493199992,93,1.387487707794401e-09,1152,9.233061401201463e-05,0.001638676593226923
1209261,0.001713512964265308,0.2513735792908097,0.007970333040172537,0.433036960646804,1.47646510914117e-05,0.1184136099241461,15.32287013343625,52.50349151799992,20.3560692009994,5.621885712999983,58.1253772309999,88,8.233784691818814e-10,1152,9.23304056409357e-05,0.001638676025149894
2071481,0.001136952975529979,0.5917845217060183,0.006351909381055017,0.3274199230535853,1.239811355365199e-05,0.2520266413255701,13.25778370939804,102.3126188440003,39.99648706800326,14.08146449300011,116.3940833370004,135,6.204398125911802e-10,1152,9.232957614906866e-05,0.001638709822356929
2496671,0.0007772629541842501,0.5486979240481367,0.005021737107319678,0.3389936036602463,1.171885189627615e-05,0.08128938783294153,12.40564241010085,127.375021998,49.57837387599784,13.03184245499983,140.4068644529998,118,3.221251279165689e-10,1152,9.232940307359695e-05,0.001638721434083166
2842421,0.0005264059084846522,0.5622270740557379,0.004083175741408468,0.2984909828439957,1.239845284021395e-05,-0.08132886806037509,12.10908798157119,167.8174743889999,65.33560642000157,18.62580867700035,186.4432830660003,128,2.143319544958732e-10,1152,9.232936942259311e-05,0.001638725816592634
3971396,0.0004059865102027371,0.374743890778183,0.002974026237177584,0.4572734730418597,7.784798163423638e-06,0.6714285628235969,11.63430816748789,231.6830377190004,90.31283899600203,23.27818599200009,254.9612237110005,114,1.952486536130044e-10,1152,9.232936845090545e-05,0.001638726742258987

